From Hagedorn to Lee-Yang: Partition functions of $\mathcal{N}=4$ SYM theory at finite $N$

We study the thermodynamics of the maximally supersymmetric Yang-Mills theory with gauge group U(N) on R x S^3, dual to type IIB superstring theory on AdS_5 x S^5. While both theories are well-known to exhibit Hagedorn behavior at infinite N, we find evidence that this is replaced by Lee-Yang behavior at large but finite N: the zeros of the partition function condense into two arcs in the complex temperature plane that pinch the real axis at the temperature of the confinement-deconfinement transition. Concretely, we demonstrate this for the free theory via exact calculations of the (unrefined and refined) partition functions at N<=7 for the su(2) sector containing two complex scalars, as well as at N<=5 for the su(2|3) sector containing 3 complex scalars and 2 fermions. In order to obtain these explicit results, we use a Molien-Weyl formula for arbitrary field content, utilizing the equivalence of the partition function with what is known to mathematicians as the Poincare series of trace algebras of generic matrices. Via this Molien-Weyl formula, we also generate exact results for larger sectors.

==> data/su2partitionfunctions.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Ancillary data
    "From Hagedorn to Lee-Yang: Partition functions of N=4 SYM theory at finite N"
       by Alexander T. Kristensson & Matthias Wilhelm 
         [arXiv:2005.nnnnn].                                                                
*)
(*  In this file, we provide the exact partition functions for the su(2) sector with N=1..7 (both refined and unrefined versions) as described in section 3. *)
(*******************************************************************************************************)
(*******************************************************************************************************)



Zrefined[1][x1_,x2_]:=1/((1-x1)(1-x2))

Zrefined[2][x1_,x2_]:=1/((1-x1) (1-x2) (1-x1^2) (1-x1 x2) (1-x2^2))

Zrefined[3][x1_,x2_]:=(1-x1 x2+x1^2 x2^2)/((1-x1) (1-x2) (1-x1^2) (1-x1 x2)^2 (1-x2^2) (1-x1^3) (1-x1^2 x2) (1-x1 x2^2) (1-x2^3))

Zrefined[4][x1_,x2_]:=((1-x1 x2+x1^2 x2^2) (1-x1^2 x2-x1 x2^2+x1^3 x2^2+x1^4 x2^2+x1^2 x2^3+2 x1^3 x2^3+x1^4 x2^3+x1^2 x2^4+x1^3 x2^4-x1^5 x2^4-x1^4 x2^5+x1^6 x2^6))/((1-x1) (1-x1^2) (1-x1^3) (1-x1^4) (1-x2) (1-x1 x2)^2 (1-x1^2 x2)^2 (1-x1^3 x2) (1-x2^2) (1-x1 x2^2)^2 (1-x1^2 x2^2) (1-x2^3) (1-x1 x2^3) (1-x2^4))

Zrefined[5][x1_,x2_]:=(1-x1 x2-2 x1^2 x2-x1^3 x2-2 x1 x2^2+3 x1^3 x2^2+4 x1^4 x2^2+3 x1^5 x2^2+x1^6 x2^2-x1 x2^3+3 x1^2 x2^3+7 x1^3 x2^3+4 x1^4 x2^3-2 x1^5 x2^3-5 x1^6 x2^3-4 x1^7 x2^3-2 x1^8 x2^3+4 x1^2 x2^4+4 x1^3 x2^4-5 x1^4 x2^4-13 x1^5 x2^4-10 x1^6 x2^4-2 x1^7 x2^4+5 x1^8 x2^4+4 x1^9 x2^4+2 x1^10 x2^4+3 x1^2 x2^5-2 x1^3 x2^5-13 x1^4 x2^5-11 x1^5 x2^5+3 x1^6 x2^5+18 x1^7 x2^5+18 x1^8 x2^5+8 x1^9 x2^5-x1^10 x2^5-3 x1^11 x2^5-x1^12 x2^5+x1^2 x2^6-5 x1^3 x2^6-10 x1^4 x2^6+3 x1^5 x2^6+27 x1^6 x2^6+29 x1^7 x2^6+12 x1^8 x2^6-11 x1^9 x2^6-17 x1^10 x2^6-10 x1^11 x2^6-x1^12 x2^6+x1^13 x2^6-4 x1^3 x2^7-2 x1^4 x2^7+18 x1^5 x2^7+29 x1^6 x2^7+11 x1^7 x2^7-24 x1^8 x2^7-40 x1^9 x2^7-24 x1^10 x2^7-x1^11 x2^7+10 x1^12 x2^7+6 x1^13 x2^7-2 x1^3 x2^8+5 x1^4 x2^8+18 x1^5 x2^8+12 x1^6 x2^8-24 x1^7 x2^8-47 x1^8 x2^8-33 x1^9 x2^8+9 x1^10 x2^8+34 x1^11 x2^8+27 x1^12 x2^8+5 x1^13 x2^8-4 x1^14 x2^8-2 x1^15 x2^8+4 x1^4 x2^9+8 x1^5 x2^9-11 x1^6 x2^9-40 x1^7 x2^9-33 x1^8 x2^9+13 x1^9 x2^9+54 x1^10 x2^9+49 x1^11 x2^9+10 x1^12 x2^9-19 x1^13 x2^9-20 x1^14 x2^9-4 x1^15 x2^9+2 x1^4 x2^10-x1^5 x2^10-17 x1^6 x2^10-24 x1^7 x2^10+9 x1^8 x2^10+54 x1^9 x2^10+62 x1^10 x2^10+13 x1^11 x2^10-37 x1^12 x2^10-48 x1^13 x2^10-19 x1^14 x2^10+5 x1^15 x2^10+6 x1^16 x2^10+x1^17 x2^10-3 x1^5 x2^11-10 x1^6 x2^11-x1^7 x2^11+34 x1^8 x2^11+49 x1^9 x2^11+13 x1^10 x2^11-45 x1^11 x2^11-72 x1^12 x2^11-37 x1^13 x2^11+10 x1^14 x2^11+27 x1^15 x2^11+10 x1^16 x2^11-x1^17 x2^11-x1^18 x2^11-x1^5 x2^12-x1^6 x2^12+10 x1^7 x2^12+27 x1^8 x2^12+10 x1^9 x2^12-37 x1^10 x2^12-72 x1^11 x2^12-45 x1^12 x2^12+13 x1^13 x2^12+49 x1^14 x2^12+34 x1^15 x2^12-x1^16 x2^12-10 x1^17 x2^12-3 x1^18 x2^12+x1^6 x2^13+6 x1^7 x2^13+5 x1^8 x2^13-19 x1^9 x2^13-48 x1^10 x2^13-37 x1^11 x2^13+13 x1^12 x2^13+62 x1^13 x2^13+54 x1^14 x2^13+9 x1^15 x2^13-24 x1^16 x2^13-17 x1^17 x2^13-x1^18 x2^13+2 x1^19 x2^13-4 x1^8 x2^14-20 x1^9 x2^14-19 x1^10 x2^14+10 x1^11 x2^14+49 x1^12 x2^14+54 x1^13 x2^14+13 x1^14 x2^14-33 x1^15 x2^14-40 x1^16 x2^14-11 x1^17 x2^14+8 x1^18 x2^14+4 x1^19 x2^14-2 x1^8 x2^15-4 x1^9 x2^15+5 x1^10 x2^15+27 x1^11 x2^15+34 x1^12 x2^15+9 x1^13 x2^15-33 x1^14 x2^15-47 x1^15 x2^15-24 x1^16 x2^15+12 x1^17 x2^15+18 x1^18 x2^15+5 x1^19 x2^15-2 x1^20 x2^15+6 x1^10 x2^16+10 x1^11 x2^16-x1^12 x2^16-24 x1^13 x2^16-40 x1^14 x2^16-24 x1^15 x2^16+11 x1^16 x2^16+29 x1^17 x2^16+18 x1^18 x2^16-2 x1^19 x2^16-4 x1^20 x2^16+x1^10 x2^17-x1^11 x2^17-10 x1^12 x2^17-17 x1^13 x2^17-11 x1^14 x2^17+12 x1^15 x2^17+29 x1^16 x2^17+27 x1^17 x2^17+3 x1^18 x2^17-10 x1^19 x2^17-5 x1^20 x2^17+x1^21 x2^17-x1^11 x2^18-3 x1^12 x2^18-x1^13 x2^18+8 x1^14 x2^18+18 x1^15 x2^18+18 x1^16 x2^18+3 x1^17 x2^18-11 x1^18 x2^18-13 x1^19 x2^18-2 x1^20 x2^18+3 x1^21 x2^18+2 x1^13 x2^19+4 x1^14 x2^19+5 x1^15 x2^19-2 x1^16 x2^19-10 x1^17 x2^19-13 x1^18 x2^19-5 x1^19 x2^19+4 x1^20 x2^19+4 x1^21 x2^19-2 x1^15 x2^20-4 x1^16 x2^20-5 x1^17 x2^20-2 x1^18 x2^20+4 x1^19 x2^20+7 x1^20 x2^20+3 x1^21 x2^20-x1^22 x2^20+x1^17 x2^21+3 x1^18 x2^21+4 x1^19 x2^21+3 x1^20 x2^21-2 x1^22 x2^21-x1^20 x2^22-2 x1^21 x2^22-x1^22 x2^22+x1^23 x2^23)/((1-x1) (1-x1^2) (1-x1^3) (1-x1^4) (1-x1^5) (1-x2) (1-x1 x2)^2 (1-x1^2 x2)^3 (1-x1^3 x2)^2 (1-x1^4 x2) (1-x2^2) (1-x1 x2^2)^3 (1-x1^2 x2^2)^2 (1-x1^3 x2^2) (1-x2^3) (1-x1 x2^3)^2 (1-x1^2 x2^3) (1-x2^4) (1-x1 x2^4) (1-x2^5))

Zrefined[6][x1_,x2_]:=(1-2 x1 x2-2 x1^2 x2-2 x1^3 x2-x1^4 x2-2 x1 x2^2+4 x1^3 x2^2+7 x1^4 x2^2+8 x1^5 x2^2+5 x1^6 x2^2+3 x1^7 x2^2+x1^8 x2^2-2 x1 x2^3+4 x1^2 x2^3+9 x1^3 x2^3+8 x1^4 x2^3+x1^5 x2^3-10 x1^6 x2^3-15 x1^7 x2^3-15 x1^8 x2^3-10 x1^9 x2^3-5 x1^10 x2^3-2 x1^11 x2^3-x1 x2^4+7 x1^2 x2^4+8 x1^3 x2^4-3 x1^4 x2^4-21 x1^5 x2^4-32 x1^6 x2^4-25 x1^7 x2^4-4 x1^8 x2^4+13 x1^9 x2^4+24 x1^10 x2^4+21 x1^11 x2^4+15 x1^12 x2^4+6 x1^13 x2^4+2 x1^14 x2^4+8 x1^2 x2^5+x1^3 x2^5-21 x1^4 x2^5-35 x1^5 x2^5-25 x1^6 x2^5+18 x1^7 x2^5+61 x1^8 x2^5+75 x1^9 x2^5+61 x1^10 x2^5+23 x1^11 x2^5-6 x1^12 x2^5-23 x1^13 x2^5-21 x1^14 x2^5-13 x1^15 x2^5-5 x1^16 x2^5-x1^17 x2^5+5 x1^2 x2^6-10 x1^3 x2^6-32 x1^4 x2^6-25 x1^5 x2^6+27 x1^6 x2^6+94 x1^7 x2^6+121 x1^8 x2^6+74 x1^9 x2^6-10 x1^10 x2^6-90 x1^11 x2^6-111 x1^12 x2^6-91 x1^13 x2^6-43 x1^14 x2^6-2 x1^15 x2^6+14 x1^16 x2^6+14 x1^17 x2^6+7 x1^18 x2^6+2 x1^19 x2^6+3 x1^2 x2^7-15 x1^3 x2^7-25 x1^4 x2^7+18 x1^5 x2^7+94 x1^6 x2^7+137 x1^7 x2^7+80 x1^8 x2^7-73 x1^9 x2^7-201 x1^10 x2^7-241 x1^11 x2^7-152 x1^12 x2^7-22 x1^13 x2^7+90 x1^14 x2^7+125 x1^15 x2^7+94 x1^16 x2^7+45 x1^17 x2^7+7 x1^18 x2^7-7 x1^19 x2^7-6 x1^20 x2^7-2 x1^21 x2^7+x1^2 x2^8-15 x1^3 x2^8-4 x1^4 x2^8+61 x1^5 x2^8+121 x1^6 x2^8+80 x1^7 x2^8-89 x1^8 x2^8-290 x1^9 x2^8-326 x1^10 x2^8-173 x1^11 x2^8+111 x1^12 x2^8+318 x1^13 x2^8+367 x1^14 x2^8+248 x1^15 x2^8+70 x1^16 x2^8-56 x1^17 x2^8-95 x1^18 x2^8-70 x1^19 x2^8-29 x1^20 x2^8-5 x1^21 x2^8+2 x1^22 x2^8+x1^23 x2^8-10 x1^3 x2^9+13 x1^4 x2^9+75 x1^5 x2^9+74 x1^6 x2^9-73 x1^7 x2^9-290 x1^8 x2^9-388 x1^9 x2^9-170 x1^10 x2^9+233 x1^11 x2^9+595 x1^12 x2^9+629 x1^13 x2^9+357 x1^14 x2^9-48 x1^15 x2^9-347 x1^16 x2^9-401 x1^17 x2^9-274 x1^18 x2^9-101 x1^19 x2^9+15 x1^20 x2^9+44 x1^21 x2^9+30 x1^22 x2^9+9 x1^23 x2^9+x1^24 x2^9-5 x1^3 x2^10+24 x1^4 x2^10+61 x1^5 x2^10-10 x1^6 x2^10-201 x1^7 x2^10-326 x1^8 x2^10-170 x1^9 x2^10+337 x1^10 x2^10+808 x1^11 x2^10+902 x1^12 x2^10+430 x1^13 x2^10-276 x1^14 x2^10-812 x1^15 x2^10-887 x1^16 x2^10-535 x1^17 x2^10-69 x1^18 x2^10+238 x1^19 x2^10+299 x1^20 x2^10+193 x1^21 x2^10+69 x1^22 x2^10+x1^23 x2^10-12 x1^24 x2^10-5 x1^25 x2^10-x1^26 x2^10-2 x1^3 x2^11+21 x1^4 x2^11+23 x1^5 x2^11-90 x1^6 x2^11-241 x1^7 x2^11-173 x1^8 x2^11+233 x1^9 x2^11+808 x1^10 x2^11+955 x1^11 x2^11+420 x1^12 x2^11-608 x1^13 x2^11-1416 x1^14 x2^11-1500 x1^15 x2^11-830 x1^16 x2^11+131 x1^17 x2^11+780 x1^18 x2^11+857 x1^19 x2^11+529 x1^20 x2^11+110 x1^21 x2^11-122 x1^22 x2^11-155 x1^23 x2^11-87 x1^24 x2^11-25 x1^25 x2^11-3 x1^26 x2^11+x1^27 x2^11+15 x1^4 x2^12-6 x1^5 x2^12-111 x1^6 x2^12-152 x1^7 x2^12+111 x1^8 x2^12+595 x1^9 x2^12+902 x1^10 x2^12+420 x1^11 x2^12-704 x1^12 x2^12-1807 x1^13 x2^12-1947 x1^14 x2^12-943 x1^15 x2^12+593 x1^16 x2^12+1717 x1^17 x2^12+1803 x1^18 x2^12+1016 x1^19 x2^12+31 x1^20 x2^12-582 x1^21 x2^12-630 x1^22 x2^12-362 x1^23 x2^12-85 x1^24 x2^12+43 x1^25 x2^12+47 x1^26 x2^12+22 x1^27 x2^12+5 x1^28 x2^12+x1^29 x2^12+6 x1^4 x2^13-23 x1^5 x2^13-91 x1^6 x2^13-22 x1^7 x2^13+318 x1^8 x2^13+629 x1^9 x2^13+430 x1^10 x2^13-608 x1^11 x2^13-1807 x1^12 x2^13-2155 x1^13 x2^13-984 x1^14 x2^13+1082 x1^15 x2^13+2716 x1^16 x2^13+2859 x1^17 x2^13+1488 x1^18 x2^13-396 x1^19 x2^13-1589 x1^20 x2^13-1669 x1^21 x2^13-928 x1^22 x2^13-113 x1^23 x2^13+310 x1^24 x2^13+323 x1^25 x2^13+158 x1^26 x2^13+39 x1^27 x2^13-5 x1^28 x2^13-6 x1^29 x2^13-2 x1^30 x2^13+2 x1^4 x2^14-21 x1^5 x2^14-43 x1^6 x2^14+90 x1^7 x2^14+367 x1^8 x2^14+357 x1^9 x2^14-276 x1^10 x2^14-1416 x1^11 x2^14-1947 x1^12 x2^14-984 x1^13 x2^14+1319 x1^14 x2^14+3416 x1^15 x2^14+3687 x1^16 x2^14+1789 x1^17 x2^14-1118 x1^18 x2^14-3168 x1^19 x2^14-3250 x1^20 x2^14-1783 x1^21 x2^14+44 x1^22 x2^14+1085 x1^23 x2^14+1104 x1^24 x2^14+581 x1^25 x2^14+85 x1^26 x2^14-103 x1^27 x2^14-97 x1^28 x2^14-38 x1^29 x2^14-8 x1^30 x2^14-13 x1^5 x2^15-2 x1^6 x2^15+125 x1^7 x2^15+248 x1^8 x2^15-48 x1^9 x2^15-812 x1^10 x2^15-1500 x1^11 x2^15-943 x1^12 x2^15+1082 x1^13 x2^15+3416 x1^14 x2^15+4002 x1^15 x2^15+1873 x1^16 x2^15-1866 x1^17 x2^15-4811 x1^18 x2^15-5064 x1^19 x2^15-2630 x1^20 x2^15+589 x1^21 x2^15+2662 x1^22 x2^15+2730 x1^23 x2^15+1465 x1^24 x2^15+135 x1^25 x2^15-519 x1^26 x2^15-476 x1^27 x2^15-213 x1^28 x2^15-26 x1^29 x2^15+22 x1^30 x2^15+16 x1^31 x2^15+4 x1^32 x2^15-5 x1^5 x2^16+14 x1^6 x2^16+94 x1^7 x2^16+70 x1^8 x2^16-347 x1^9 x2^16-887 x1^10 x2^16-830 x1^11 x2^16+593 x1^12 x2^16+2716 x1^13 x2^16+3687 x1^14 x2^16+1873 x1^15 x2^16-2209 x1^16 x2^16-5888 x1^17 x2^16-6457 x1^18 x2^16-3315 x1^19 x2^16+1536 x1^20 x2^16+4897 x1^21 x2^16+5139 x1^22 x2^16+2797 x1^23 x2^16-38 x1^24 x2^16-1588 x1^25 x2^16-1579 x1^26 x2^16-745 x1^27 x2^16-64 x1^28 x2^16+179 x1^29 x2^16+133 x1^30 x2^16+45 x1^31 x2^16+3 x1^32 x2^16-3 x1^33 x2^16-x1^5 x2^17+14 x1^6 x2^17+45 x1^7 x2^17-56 x1^8 x2^17-401 x1^9 x2^17-535 x1^10 x2^17+131 x1^11 x2^17+1717 x1^12 x2^17+2859 x1^13 x2^17+1789 x1^14 x2^17-1866 x1^15 x2^17-5888 x1^16 x2^17-6963 x1^17 x2^17-3597 x1^18 x2^17+2424 x1^19 x2^17+7265 x1^20 x2^17+7802 x1^21 x2^17+4285 x1^22 x2^17-557 x1^23 x2^17-3626 x1^24 x2^17-3698 x1^25 x2^17-1914 x1^26 x2^17-49 x1^27 x2^17+735 x1^28 x2^17+624 x1^29 x2^17+239 x1^30 x2^17+9 x1^31 x2^17-41 x1^32 x2^17-20 x1^33 x2^17-3 x1^34 x2^17+7 x1^6 x2^18+7 x1^7 x2^18-95 x1^8 x2^18-274 x1^9 x2^18-69 x1^10 x2^18+780 x1^11 x2^18+1803 x1^12 x2^18+1488 x1^13 x2^18-1118 x1^14 x2^18-4811 x1^15 x2^18-6457 x1^16 x2^18-3597 x1^17 x2^18+2820 x1^18 x2^18+8700 x1^19 x2^18+9930 x1^20 x2^18+5471 x1^21 x2^18-1452 x1^22 x2^18-6408 x1^23 x2^18-6873 x1^24 x2^18-3672 x1^25 x2^18+82 x1^26 x2^18+2110 x1^27 x2^18+1950 x1^28 x2^18+862 x1^29 x2^18+10 x1^30 x2^18-238 x1^31 x2^18-154 x1^32 x2^18-41 x1^33 x2^18+3 x1^34 x2^18+4 x1^35 x2^18+2 x1^6 x2^19-7 x1^7 x2^19-70 x1^8 x2^19-101 x1^9 x2^19+238 x1^10 x2^19+857 x1^11 x2^19+1016 x1^12 x2^19-396 x1^13 x2^19-3168 x1^14 x2^19-5064 x1^15 x2^19-3315 x1^16 x2^19+2424 x1^17 x2^19+8700 x1^18 x2^19+10659 x1^19 x2^19+6163 x1^20 x2^19-2361 x1^21 x2^19-9221 x1^22 x2^19-10313 x1^23 x2^19-5792 x1^24 x2^19+581 x1^25 x2^19+4476 x1^26 x2^19+4569 x1^27 x2^19+2228 x1^28 x2^19-4 x1^29 x2^19-892 x1^30 x2^19-690 x1^31 x2^19-238 x1^32 x2^19+9 x1^33 x2^19+45 x1^34 x2^19+16 x1^35 x2^19-6 x1^7 x2^20-29 x1^8 x2^20+15 x1^9 x2^20+299 x1^10 x2^20+529 x1^11 x2^20+31 x1^12 x2^20-1589 x1^13 x2^20-3250 x1^14 x2^20-2630 x1^15 x2^20+1536 x1^16 x2^20+7265 x1^17 x2^20+9930 x1^18 x2^20+6163 x1^19 x2^20-2638 x1^20 x2^20-10970 x1^21 x2^20-12991 x1^22 x2^20-7543 x1^23 x2^20+1285 x1^24 x2^20+7718 x1^25 x2^20+8302 x1^26 x2^20+4481 x1^27 x2^20-100 x1^28 x2^20-2388 x1^29 x2^20-2146 x1^30 x2^20-892 x1^31 x2^20+10 x1^32 x2^20+239 x1^33 x2^20+133 x1^34 x2^20+22 x1^35 x2^20-8 x1^36 x2^20-2 x1^37 x2^20-2 x1^7 x2^21-5 x1^8 x2^21+44 x1^9 x2^21+193 x1^10 x2^21+110 x1^11 x2^21-582 x1^12 x2^21-1669 x1^13 x2^21-1783 x1^14 x2^21+589 x1^15 x2^21+4897 x1^16 x2^21+7802 x1^17 x2^21+5471 x1^18 x2^21-2361 x1^19 x2^21-10970 x1^20 x2^21-14080 x1^21 x2^21-8636 x1^22 x2^21+1988 x1^23 x2^21+10727 x1^24 x2^21+12459 x1^25 x2^21+7120 x1^26 x2^21-291 x1^27 x2^21-4918 x1^28 x2^21-4960 x1^29 x2^21-2388 x1^30 x2^21-4 x1^31 x2^21+862 x1^32 x2^21+624 x1^33 x2^21+179 x1^34 x2^21-26 x1^35 x2^21-38 x1^36 x2^21-6 x1^37 x2^21+x1^38 x2^21+2 x1^8 x2^22+30 x1^9 x2^22+69 x1^10 x2^22-122 x1^11 x2^22-630 x1^12 x2^22-928 x1^13 x2^22+44 x1^14 x2^22+2662 x1^15 x2^22+5139 x1^16 x2^22+4285 x1^17 x2^22-1452 x1^18 x2^22-9221 x1^19 x2^22-12991 x1^20 x2^22-8636 x1^21 x2^22+2275 x1^22 x2^22+12706 x1^23 x2^22+15619 x1^24 x2^22+9652 x1^25 x2^22-665 x1^26 x2^22-8085 x1^27 x2^22-9038 x1^28 x2^22-4918 x1^29 x2^22-100 x1^30 x2^22+2228 x1^31 x2^22+1950 x1^32 x2^22+735 x1^33 x2^22-64 x1^34 x2^22-213 x1^35 x2^22-97 x1^36 x2^22-5 x1^37 x2^22+5 x1^38 x2^22+x1^8 x2^23+9 x1^9 x2^23+x1^10 x2^23-155 x1^11 x2^23-362 x1^12 x2^23-113 x1^13 x2^23+1085 x1^14 x2^23+2730 x1^15 x2^23+2797 x1^16 x2^23-557 x1^17 x2^23-6408 x1^18 x2^23-10313 x1^19 x2^23-7543 x1^20 x2^23+1988 x1^21 x2^23+12706 x1^22 x2^23+16918 x1^23 x2^23+11078 x1^24 x2^23-850 x1^25 x2^23-11130 x1^26 x2^23-13400 x1^27 x2^23-8085 x1^28 x2^23-291 x1^29 x2^23+4481 x1^30 x2^23+4569 x1^31 x2^23+2110 x1^32 x2^23-49 x1^33 x2^23-745 x1^34 x2^23-476 x1^35 x2^23-103 x1^36 x2^23+39 x1^37 x2^23+22 x1^38 x2^23+x1^39 x2^23+x1^9 x2^24-12 x1^10 x2^24-87 x1^11 x2^24-85 x1^12 x2^24+310 x1^13 x2^24+1104 x1^14 x2^24+1465 x1^15 x2^24-38 x1^16 x2^24-3626 x1^17 x2^24-6873 x1^18 x2^24-5792 x1^19 x2^24+1285 x1^20 x2^24+10727 x1^21 x2^24+15619 x1^22 x2^24+11078 x1^23 x2^24-1114 x1^24 x2^24-12956 x1^25 x2^24-16994 x1^26 x2^24-11130 x1^27 x2^24-665 x1^28 x2^24+7120 x1^29 x2^24+8302 x1^30 x2^24+4476 x1^31 x2^24+82 x1^32 x2^24-1914 x1^33 x2^24-1579 x1^34 x2^24-519 x1^35 x2^24+85 x1^36 x2^24+158 x1^37 x2^24+47 x1^38 x2^24-3 x1^39 x2^24-x1^40 x2^24-5 x1^10 x2^25-25 x1^11 x2^25+43 x1^12 x2^25+323 x1^13 x2^25+581 x1^14 x2^25+135 x1^15 x2^25-1588 x1^16 x2^25-3698 x1^17 x2^25-3672 x1^18 x2^25+581 x1^19 x2^25+7718 x1^20 x2^25+12459 x1^21 x2^25+9652 x1^22 x2^25-850 x1^23 x2^25-12956 x1^24 x2^25-18142 x1^25 x2^25-12956 x1^26 x2^25-850 x1^27 x2^25+9652 x1^28 x2^25+12459 x1^29 x2^25+7718 x1^30 x2^25+581 x1^31 x2^25-3672 x1^32 x2^25-3698 x1^33 x2^25-1588 x1^34 x2^25+135 x1^35 x2^25+581 x1^36 x2^25+323 x1^37 x2^25+43 x1^38 x2^25-25 x1^39 x2^25-5 x1^40 x2^25-x1^10 x2^26-3 x1^11 x2^26+47 x1^12 x2^26+158 x1^13 x2^26+85 x1^14 x2^26-519 x1^15 x2^26-1579 x1^16 x2^26-1914 x1^17 x2^26+82 x1^18 x2^26+4476 x1^19 x2^26+8302 x1^20 x2^26+7120 x1^21 x2^26-665 x1^22 x2^26-11130 x1^23 x2^26-16994 x1^24 x2^26-12956 x1^25 x2^26-1114 x1^26 x2^26+11078 x1^27 x2^26+15619 x1^28 x2^26+10727 x1^29 x2^26+1285 x1^30 x2^26-5792 x1^31 x2^26-6873 x1^32 x2^26-3626 x1^33 x2^26-38 x1^34 x2^26+1465 x1^35 x2^26+1104 x1^36 x2^26+310 x1^37 x2^26-85 x1^38 x2^26-87 x1^39 x2^26-12 x1^40 x2^26+x1^41 x2^26+x1^11 x2^27+22 x1^12 x2^27+39 x1^13 x2^27-103 x1^14 x2^27-476 x1^15 x2^27-745 x1^16 x2^27-49 x1^17 x2^27+2110 x1^18 x2^27+4569 x1^19 x2^27+4481 x1^20 x2^27-291 x1^21 x2^27-8085 x1^22 x2^27-13400 x1^23 x2^27-11130 x1^24 x2^27-850 x1^25 x2^27+11078 x1^26 x2^27+16918 x1^27 x2^27+12706 x1^28 x2^27+1988 x1^29 x2^27-7543 x1^30 x2^27-10313 x1^31 x2^27-6408 x1^32 x2^27-557 x1^33 x2^27+2797 x1^34 x2^27+2730 x1^35 x2^27+1085 x1^36 x2^27-113 x1^37 x2^27-362 x1^38 x2^27-155 x1^39 x2^27+x1^40 x2^27+9 x1^41 x2^27+x1^42 x2^27+5 x1^12 x2^28-5 x1^13 x2^28-97 x1^14 x2^28-213 x1^15 x2^28-64 x1^16 x2^28+735 x1^17 x2^28+1950 x1^18 x2^28+2228 x1^19 x2^28-100 x1^20 x2^28-4918 x1^21 x2^28-9038 x1^22 x2^28-8085 x1^23 x2^28-665 x1^24 x2^28+9652 x1^25 x2^28+15619 x1^26 x2^28+12706 x1^27 x2^28+2275 x1^28 x2^28-8636 x1^29 x2^28-12991 x1^30 x2^28-9221 x1^31 x2^28-1452 x1^32 x2^28+4285 x1^33 x2^28+5139 x1^34 x2^28+2662 x1^35 x2^28+44 x1^36 x2^28-928 x1^37 x2^28-630 x1^38 x2^28-122 x1^39 x2^28+69 x1^40 x2^28+30 x1^41 x2^28+2 x1^42 x2^28+x1^12 x2^29-6 x1^13 x2^29-38 x1^14 x2^29-26 x1^15 x2^29+179 x1^16 x2^29+624 x1^17 x2^29+862 x1^18 x2^29-4 x1^19 x2^29-2388 x1^20 x2^29-4960 x1^21 x2^29-4918 x1^22 x2^29-291 x1^23 x2^29+7120 x1^24 x2^29+12459 x1^25 x2^29+10727 x1^26 x2^29+1988 x1^27 x2^29-8636 x1^28 x2^29-14080 x1^29 x2^29-10970 x1^30 x2^29-2361 x1^31 x2^29+5471 x1^32 x2^29+7802 x1^33 x2^29+4897 x1^34 x2^29+589 x1^35 x2^29-1783 x1^36 x2^29-1669 x1^37 x2^29-582 x1^38 x2^29+110 x1^39 x2^29+193 x1^40 x2^29+44 x1^41 x2^29-5 x1^42 x2^29-2 x1^43 x2^29-2 x1^13 x2^30-8 x1^14 x2^30+22 x1^15 x2^30+133 x1^16 x2^30+239 x1^17 x2^30+10 x1^18 x2^30-892 x1^19 x2^30-2146 x1^20 x2^30-2388 x1^21 x2^30-100 x1^22 x2^30+4481 x1^23 x2^30+8302 x1^24 x2^30+7718 x1^25 x2^30+1285 x1^26 x2^30-7543 x1^27 x2^30-12991 x1^28 x2^30-10970 x1^29 x2^30-2638 x1^30 x2^30+6163 x1^31 x2^30+9930 x1^32 x2^30+7265 x1^33 x2^30+1536 x1^34 x2^30-2630 x1^35 x2^30-3250 x1^36 x2^30-1589 x1^37 x2^30+31 x1^38 x2^30+529 x1^39 x2^30+299 x1^40 x2^30+15 x1^41 x2^30-29 x1^42 x2^30-6 x1^43 x2^30+16 x1^15 x2^31+45 x1^16 x2^31+9 x1^17 x2^31-238 x1^18 x2^31-690 x1^19 x2^31-892 x1^20 x2^31-4 x1^21 x2^31+2228 x1^22 x2^31+4569 x1^23 x2^31+4476 x1^24 x2^31+581 x1^25 x2^31-5792 x1^26 x2^31-10313 x1^27 x2^31-9221 x1^28 x2^31-2361 x1^29 x2^31+6163 x1^30 x2^31+10659 x1^31 x2^31+8700 x1^32 x2^31+2424 x1^33 x2^31-3315 x1^34 x2^31-5064 x1^35 x2^31-3168 x1^36 x2^31-396 x1^37 x2^31+1016 x1^38 x2^31+857 x1^39 x2^31+238 x1^40 x2^31-101 x1^41 x2^31-70 x1^42 x2^31-7 x1^43 x2^31+2 x1^44 x2^31+4 x1^15 x2^32+3 x1^16 x2^32-41 x1^17 x2^32-154 x1^18 x2^32-238 x1^19 x2^32+10 x1^20 x2^32+862 x1^21 x2^32+1950 x1^22 x2^32+2110 x1^23 x2^32+82 x1^24 x2^32-3672 x1^25 x2^32-6873 x1^26 x2^32-6408 x1^27 x2^32-1452 x1^28 x2^32+5471 x1^29 x2^32+9930 x1^30 x2^32+8700 x1^31 x2^32+2820 x1^32 x2^32-3597 x1^33 x2^32-6457 x1^34 x2^32-4811 x1^35 x2^32-1118 x1^36 x2^32+1488 x1^37 x2^32+1803 x1^38 x2^32+780 x1^39 x2^32-69 x1^40 x2^32-274 x1^41 x2^32-95 x1^42 x2^32+7 x1^43 x2^32+7 x1^44 x2^32-3 x1^16 x2^33-20 x1^17 x2^33-41 x1^18 x2^33+9 x1^19 x2^33+239 x1^20 x2^33+624 x1^21 x2^33+735 x1^22 x2^33-49 x1^23 x2^33-1914 x1^24 x2^33-3698 x1^25 x2^33-3626 x1^26 x2^33-557 x1^27 x2^33+4285 x1^28 x2^33+7802 x1^29 x2^33+7265 x1^30 x2^33+2424 x1^31 x2^33-3597 x1^32 x2^33-6963 x1^33 x2^33-5888 x1^34 x2^33-1866 x1^35 x2^33+1789 x1^36 x2^33+2859 x1^37 x2^33+1717 x1^38 x2^33+131 x1^39 x2^33-535 x1^40 x2^33-401 x1^41 x2^33-56 x1^42 x2^33+45 x1^43 x2^33+14 x1^44 x2^33-x1^45 x2^33-3 x1^17 x2^34+3 x1^18 x2^34+45 x1^19 x2^34+133 x1^20 x2^34+179 x1^21 x2^34-64 x1^22 x2^34-745 x1^23 x2^34-1579 x1^24 x2^34-1588 x1^25 x2^34-38 x1^26 x2^34+2797 x1^27 x2^34+5139 x1^28 x2^34+4897 x1^29 x2^34+1536 x1^30 x2^34-3315 x1^31 x2^34-6457 x1^32 x2^34-5888 x1^33 x2^34-2209 x1^34 x2^34+1873 x1^35 x2^34+3687 x1^36 x2^34+2716 x1^37 x2^34+593 x1^38 x2^34-830 x1^39 x2^34-887 x1^40 x2^34-347 x1^41 x2^34+70 x1^42 x2^34+94 x1^43 x2^34+14 x1^44 x2^34-5 x1^45 x2^34+4 x1^18 x2^35+16 x1^19 x2^35+22 x1^20 x2^35-26 x1^21 x2^35-213 x1^22 x2^35-476 x1^23 x2^35-519 x1^24 x2^35+135 x1^25 x2^35+1465 x1^26 x2^35+2730 x1^27 x2^35+2662 x1^28 x2^35+589 x1^29 x2^35-2630 x1^30 x2^35-5064 x1^31 x2^35-4811 x1^32 x2^35-1866 x1^33 x2^35+1873 x1^34 x2^35+4002 x1^35 x2^35+3416 x1^36 x2^35+1082 x1^37 x2^35-943 x1^38 x2^35-1500 x1^39 x2^35-812 x1^40 x2^35-48 x1^41 x2^35+248 x1^42 x2^35+125 x1^43 x2^35-2 x1^44 x2^35-13 x1^45 x2^35-8 x1^20 x2^36-38 x1^21 x2^36-97 x1^22 x2^36-103 x1^23 x2^36+85 x1^24 x2^36+581 x1^25 x2^36+1104 x1^26 x2^36+1085 x1^27 x2^36+44 x1^28 x2^36-1783 x1^29 x2^36-3250 x1^30 x2^36-3168 x1^31 x2^36-1118 x1^32 x2^36+1789 x1^33 x2^36+3687 x1^34 x2^36+3416 x1^35 x2^36+1319 x1^36 x2^36-984 x1^37 x2^36-1947 x1^38 x2^36-1416 x1^39 x2^36-276 x1^40 x2^36+357 x1^41 x2^36+367 x1^42 x2^36+90 x1^43 x2^36-43 x1^44 x2^36-21 x1^45 x2^36+2 x1^46 x2^36-2 x1^20 x2^37-6 x1^21 x2^37-5 x1^22 x2^37+39 x1^23 x2^37+158 x1^24 x2^37+323 x1^25 x2^37+310 x1^26 x2^37-113 x1^27 x2^37-928 x1^28 x2^37-1669 x1^29 x2^37-1589 x1^30 x2^37-396 x1^31 x2^37+1488 x1^32 x2^37+2859 x1^33 x2^37+2716 x1^34 x2^37+1082 x1^35 x2^37-984 x1^36 x2^37-2155 x1^37 x2^37-1807 x1^38 x2^37-608 x1^39 x2^37+430 x1^40 x2^37+629 x1^41 x2^37+318 x1^42 x2^37-22 x1^43 x2^37-91 x1^44 x2^37-23 x1^45 x2^37+6 x1^46 x2^37+x1^21 x2^38+5 x1^22 x2^38+22 x1^23 x2^38+47 x1^24 x2^38+43 x1^25 x2^38-85 x1^26 x2^38-362 x1^27 x2^38-630 x1^28 x2^38-582 x1^29 x2^38+31 x1^30 x2^38+1016 x1^31 x2^38+1803 x1^32 x2^38+1717 x1^33 x2^38+593 x1^34 x2^38-943 x1^35 x2^38-1947 x1^36 x2^38-1807 x1^37 x2^38-704 x1^38 x2^38+420 x1^39 x2^38+902 x1^40 x2^38+595 x1^41 x2^38+111 x1^42 x2^38-152 x1^43 x2^38-111 x1^44 x2^38-6 x1^45 x2^38+15 x1^46 x2^38+x1^23 x2^39-3 x1^24 x2^39-25 x1^25 x2^39-87 x1^26 x2^39-155 x1^27 x2^39-122 x1^28 x2^39+110 x1^29 x2^39+529 x1^30 x2^39+857 x1^31 x2^39+780 x1^32 x2^39+131 x1^33 x2^39-830 x1^34 x2^39-1500 x1^35 x2^39-1416 x1^36 x2^39-608 x1^37 x2^39+420 x1^38 x2^39+955 x1^39 x2^39+808 x1^40 x2^39+233 x1^41 x2^39-173 x1^42 x2^39-241 x1^43 x2^39-90 x1^44 x2^39+23 x1^45 x2^39+21 x1^46 x2^39-2 x1^47 x2^39-x1^24 x2^40-5 x1^25 x2^40-12 x1^26 x2^40+x1^27 x2^40+69 x1^28 x2^40+193 x1^29 x2^40+299 x1^30 x2^40+238 x1^31 x2^40-69 x1^32 x2^40-535 x1^33 x2^40-887 x1^34 x2^40-812 x1^35 x2^40-276 x1^36 x2^40+430 x1^37 x2^40+902 x1^38 x2^40+808 x1^39 x2^40+337 x1^40 x2^40-170 x1^41 x2^40-326 x1^42 x2^40-201 x1^43 x2^40-10 x1^44 x2^40+61 x1^45 x2^40+24 x1^46 x2^40-5 x1^47 x2^40+x1^26 x2^41+9 x1^27 x2^41+30 x1^28 x2^41+44 x1^29 x2^41+15 x1^30 x2^41-101 x1^31 x2^41-274 x1^32 x2^41-401 x1^33 x2^41-347 x1^34 x2^41-48 x1^35 x2^41+357 x1^36 x2^41+629 x1^37 x2^41+595 x1^38 x2^41+233 x1^39 x2^41-170 x1^40 x2^41-388 x1^41 x2^41-290 x1^42 x2^41-73 x1^43 x2^41+74 x1^44 x2^41+75 x1^45 x2^41+13 x1^46 x2^41-10 x1^47 x2^41+x1^27 x2^42+2 x1^28 x2^42-5 x1^29 x2^42-29 x1^30 x2^42-70 x1^31 x2^42-95 x1^32 x2^42-56 x1^33 x2^42+70 x1^34 x2^42+248 x1^35 x2^42+367 x1^36 x2^42+318 x1^37 x2^42+111 x1^38 x2^42-173 x1^39 x2^42-326 x1^40 x2^42-290 x1^41 x2^42-89 x1^42 x2^42+80 x1^43 x2^42+121 x1^44 x2^42+61 x1^45 x2^42-4 x1^46 x2^42-15 x1^47 x2^42+x1^48 x2^42-2 x1^29 x2^43-6 x1^30 x2^43-7 x1^31 x2^43+7 x1^32 x2^43+45 x1^33 x2^43+94 x1^34 x2^43+125 x1^35 x2^43+90 x1^36 x2^43-22 x1^37 x2^43-152 x1^38 x2^43-241 x1^39 x2^43-201 x1^40 x2^43-73 x1^41 x2^43+80 x1^42 x2^43+137 x1^43 x2^43+94 x1^44 x2^43+18 x1^45 x2^43-25 x1^46 x2^43-15 x1^47 x2^43+3 x1^48 x2^43+2 x1^31 x2^44+7 x1^32 x2^44+14 x1^33 x2^44+14 x1^34 x2^44-2 x1^35 x2^44-43 x1^36 x2^44-91 x1^37 x2^44-111 x1^38 x2^44-90 x1^39 x2^44-10 x1^40 x2^44+74 x1^41 x2^44+121 x1^42 x2^44+94 x1^43 x2^44+27 x1^44 x2^44-25 x1^45 x2^44-32 x1^46 x2^44-10 x1^47 x2^44+5 x1^48 x2^44-x1^33 x2^45-5 x1^34 x2^45-13 x1^35 x2^45-21 x1^36 x2^45-23 x1^37 x2^45-6 x1^38 x2^45+23 x1^39 x2^45+61 x1^40 x2^45+75 x1^41 x2^45+61 x1^42 x2^45+18 x1^43 x2^45-25 x1^44 x2^45-35 x1^45 x2^45-21 x1^46 x2^45+x1^47 x2^45+8 x1^48 x2^45+2 x1^36 x2^46+6 x1^37 x2^46+15 x1^38 x2^46+21 x1^39 x2^46+24 x1^40 x2^46+13 x1^41 x2^46-4 x1^42 x2^46-25 x1^43 x2^46-32 x1^44 x2^46-21 x1^45 x2^46-3 x1^46 x2^46+8 x1^47 x2^46+7 x1^48 x2^46-x1^49 x2^46-2 x1^39 x2^47-5 x1^40 x2^47-10 x1^41 x2^47-15 x1^42 x2^47-15 x1^43 x2^47-10 x1^44 x2^47+x1^45 x2^47+8 x1^46 x2^47+9 x1^47 x2^47+4 x1^48 x2^47-2 x1^49 x2^47+x1^42 x2^48+3 x1^43 x2^48+5 x1^44 x2^48+8 x1^45 x2^48+7 x1^46 x2^48+4 x1^47 x2^48-2 x1^49 x2^48-x1^46 x2^49-2 x1^47 x2^49-2 x1^48 x2^49-2 x1^49 x2^49+x1^50 x2^50)/((1-x1) (1-x1^2) (1-x1^3) (1-x1^4) (1-x1^5) (1-x1^6) (1-x2) (1-x1 x2)^3 (1-x1^2 x2)^3 (1-x1^3 x2)^3 (1-x1^4 x2)^2 (1-x1^5 x2) (1-x2^2) (1-x1 x2^2)^3 (1-x1^2 x2^2)^3 (1-x1^3 x2^2)^2 (1-x1^4 x2^2) (1-x2^3) (1-x1 x2^3)^3 (1-x1^2 x2^3)^2 (1-x1^3 x2^3) (1-x2^4) (1-x1 x2^4)^2 (1-x1^2 x2^4) (1-x2^5) (1-x1 x2^5) (1-x2^6))

Zrefined[7][x1_,x2_]:=(1-x1 x2-2 x1^2 x2-3 x1^3 x2-2 x1^4 x2-x1^5 x2-2 x1 x2^2-2 x1^2 x2^2+x1^3 x2^2+5 x1^4 x2^2+10 x1^5 x2^2+11 x1^6 x2^2+10 x1^7 x2^2+6 x1^8 x2^2+3 x1^9 x2^2+x1^10 x2^2-3 x1 x2^3+x1^2 x2^3+8 x1^3 x2^3+15 x1^4 x2^3+16 x1^5 x2^3+7 x1^6 x2^3-8 x1^7 x2^3-23 x1^8 x2^3-30 x1^9 x2^3-29 x1^10 x2^3-21 x1^11 x2^3-13 x1^12 x2^3-6 x1^13 x2^3-2 x1^14 x2^3-2 x1 x2^4+5 x1^2 x2^4+15 x1^3 x2^4+17 x1^4 x2^4+x1^5 x2^4-30 x1^6 x2^4-60 x1^7 x2^4-68 x1^8 x2^4-51 x1^9 x2^4-11 x1^10 x2^4+27 x1^11 x2^4+56 x1^12 x2^4+61 x1^13 x2^4+53 x1^14 x2^4+35 x1^15 x2^4+20 x1^16 x2^4+8 x1^17 x2^4+2 x1^18 x2^4-x1 x2^5+10 x1^2 x2^5+16 x1^3 x2^5+x1^4 x2^5-37 x1^5 x2^5-82 x1^6 x2^5-89 x1^7 x2^5-39 x1^8 x2^5+60 x1^9 x2^5+161 x1^10 x2^5+214 x1^11 x2^5+201 x1^12 x2^5+129 x1^13 x2^5+39 x1^14 x2^5-39 x1^15 x2^5-79 x1^16 x2^5-86 x1^17 x2^5-66 x1^18 x2^5-42 x1^19 x2^5-19 x1^20 x2^5-7 x1^21 x2^5-x1^22 x2^5+11 x1^2 x2^6+7 x1^3 x2^6-30 x1^4 x2^6-82 x1^5 x2^6-96 x1^6 x2^6-22 x1^7 x2^6+144 x1^8 x2^6+318 x1^9 x2^6+402 x1^10 x2^6+318 x1^11 x2^6+102 x1^12 x2^6-167 x1^13 x2^6-363 x1^14 x2^6-429 x1^15 x2^6-365 x1^16 x2^6-222 x1^17 x2^6-71 x1^18 x2^6+37 x1^19 x2^6+85 x1^20 x2^6+85 x1^21 x2^6+59 x1^22 x2^6+31 x1^23 x2^6+12 x1^24 x2^6+3 x1^25 x2^6+10 x1^2 x2^7-8 x1^3 x2^7-60 x1^4 x2^7-89 x1^5 x2^7-22 x1^6 x2^7+182 x1^7 x2^7+429 x1^8 x2^7+541 x1^9 x2^7+383 x1^10 x2^7-59 x1^11 x2^7-577 x1^12 x2^7-944 x1^13 x2^7-957 x1^14 x2^7-644 x1^15 x2^7-137 x1^16 x2^7+329 x1^17 x2^7+609 x1^18 x2^7+645 x1^19 x2^7+500 x1^20 x2^7+281 x1^21 x2^7+86 x1^22 x2^7-29 x1^23 x2^7-70 x1^24 x2^7-59 x1^25 x2^7-36 x1^26 x2^7-14 x1^27 x2^7-4 x1^28 x2^7+6 x1^2 x2^8-23 x1^3 x2^8-68 x1^4 x2^8-39 x1^5 x2^8+144 x1^6 x2^8+429 x1^7 x2^8+605 x1^8 x2^8+400 x1^9 x2^8-223 x1^10 x2^8-1038 x1^11 x2^8-1550 x1^12 x2^8-1423 x1^13 x2^8-584 x1^14 x2^8+606 x1^15 x2^8+1644 x1^16 x2^8+2102 x1^17 x2^8+1878 x1^18 x2^8+1150 x1^19 x2^8+290 x1^20 x2^8-392 x1^21 x2^8-715 x1^22 x2^8-707 x1^23 x2^8-498 x1^24 x2^8-253 x1^25 x2^8-72 x1^26 x2^8+18 x1^27 x2^8+39 x1^28 x2^8+28 x1^29 x2^8+12 x1^30 x2^8+3 x1^31 x2^8+3 x1^2 x2^9-30 x1^3 x2^9-51 x1^4 x2^9+60 x1^5 x2^9+318 x1^6 x2^9+541 x1^7 x2^9+400 x1^8 x2^9-320 x1^9 x2^9-1344 x1^10 x2^9-2056 x1^11 x2^9-1714 x1^12 x2^9-210 x1^13 x2^9+1986 x1^14 x2^9+3798 x1^15 x2^9+4357 x1^16 x2^9+3360 x1^17 x2^9+1266 x1^18 x2^9-1028 x1^19 x2^9-2645 x1^20 x2^9-3142 x1^21 x2^9-2624 x1^22 x2^9-1540 x1^23 x2^9-449 x1^24 x2^9+290 x1^25 x2^9+574 x1^26 x2^9+524 x1^27 x2^9+332 x1^28 x2^9+145 x1^29 x2^9+33 x1^30 x2^9-11 x1^31 x2^9-13 x1^32 x2^9-7 x1^33 x2^9-x1^34 x2^9+x1^2 x2^10-29 x1^3 x2^10-11 x1^4 x2^10+161 x1^5 x2^10+402 x1^6 x2^10+383 x1^7 x2^10-223 x1^8 x2^10-1344 x1^9 x2^10-2190 x1^10 x2^10-1805 x1^11 x2^10+382 x1^12 x2^10+3657 x1^13 x2^10+6475 x1^14 x2^10+7073 x1^15 x2^10+4798 x1^16 x2^10+384 x1^17 x2^10-4269 x1^18 x2^10-7277 x1^19 x2^10-7558 x1^20 x2^10-5408 x1^21 x2^10-2018 x1^22 x2^10+1113 x1^23 x2^10+2973 x1^24 x2^10+3307 x1^25 x2^10+2537 x1^26 x2^10+1373 x1^27 x2^10+381 x1^28 x2^10-175 x1^29 x2^10-334 x1^30 x2^10-263 x1^31 x2^10-137 x1^32 x2^10-45 x1^33 x2^10-5 x1^34 x2^10+4 x1^35 x2^10+2 x1^36 x2^10-21 x1^3 x2^11+27 x1^4 x2^11+214 x1^5 x2^11+318 x1^6 x2^11-59 x1^7 x2^11-1038 x1^8 x2^11-2056 x1^9 x2^11-1805 x1^10 x2^11+577 x1^11 x2^11+4767 x1^12 x2^11+8559 x1^13 x2^11+9371 x1^14 x2^11+5603 x1^15 x2^11-1763 x1^16 x2^11-9607 x1^17 x2^11-14269 x1^18 x2^11-13578 x1^19 x2^11-7952 x1^20 x2^11-40 x1^21 x2^11+6816 x1^22 x2^11+10210 x1^23 x2^11+9618 x1^24 x2^11+6225 x1^25 x2^11+2064 x1^26 x2^11-1163 x1^27 x2^11-2665 x1^28 x2^11-2654 x1^29 x2^11-1809 x1^30 x2^11-858 x1^31 x2^11-198 x1^32 x2^11+90 x1^33 x2^11+132 x1^34 x2^11+82 x1^35 x2^11+29 x1^36 x2^11+6 x1^37 x2^11-x1^38 x2^11-13 x1^3 x2^12+56 x1^4 x2^12+201 x1^5 x2^12+102 x1^6 x2^12-577 x1^7 x2^12-1550 x1^8 x2^12-1714 x1^9 x2^12+382 x1^10 x2^12+4767 x1^11 x2^12+9474 x1^12 x2^12+10748 x1^13 x2^12+6058 x1^14 x2^12-4153 x1^15 x2^12-15425 x1^16 x2^12-21857 x1^17 x2^12-19277 x1^18 x2^12-8123 x1^19 x2^12+6968 x1^20 x2^12+19322 x1^21 x2^12+24042 x1^22 x2^12+20001 x1^23 x2^12+10033 x1^24 x2^12-1046 x1^25 x2^12-8932 x1^26 x2^12-11653 x1^27 x2^12-9873 x1^28 x2^12-5811 x1^29 x2^12-1793 x1^30 x2^12+799 x1^31 x2^12+1725 x1^32 x2^12+1518 x1^33 x2^12+899 x1^34 x2^12+360 x1^35 x2^12+67 x1^36 x2^12-25 x1^37 x2^12-28 x1^38 x2^12-11 x1^39 x2^12-2 x1^40 x2^12-6 x1^3 x2^13+61 x1^4 x2^13+129 x1^5 x2^13-167 x1^6 x2^13-944 x1^7 x2^13-1423 x1^8 x2^13-210 x1^9 x2^13+3657 x1^10 x2^13+8559 x1^11 x2^13+10748 x1^12 x2^13+6057 x1^13 x2^13-5832 x1^14 x2^13-20124 x1^15 x2^13-28320 x1^16 x2^13-23554 x1^17 x2^13-5335 x1^18 x2^13+19152 x1^19 x2^13+38690 x1^20 x2^13+43891 x1^21 x2^13+32473 x1^22 x2^13+9803 x1^23 x2^13-14004 x1^24 x2^13-29705 x1^25 x2^13-32773 x1^26 x2^13-24897 x1^27 x2^13-11715 x1^28 x2^13+454 x1^29 x2^13+7718 x1^30 x2^13+9418 x1^31 x2^13+7317 x1^32 x2^13+3945 x1^33 x2^13+1156 x1^34 x2^13-317 x1^35 x2^13-709 x1^36 x2^13-536 x1^37 x2^13-266 x1^38 x2^13-85 x1^39 x2^13-14 x1^40 x2^13+2 x1^41 x2^13+2 x1^42 x2^13-2 x1^3 x2^14+53 x1^4 x2^14+39 x1^5 x2^14-363 x1^6 x2^14-957 x1^7 x2^14-584 x1^8 x2^14+1986 x1^9 x2^14+6475 x1^10 x2^14+9371 x1^11 x2^14+6058 x1^12 x2^14-5832 x1^13 x2^14-21771 x1^14 x2^14-31833 x1^15 x2^14-25629 x1^16 x2^14-651 x1^17 x2^14+34294 x1^18 x2^14+62131 x1^19 x2^14+67238 x1^20 x2^14+44200 x1^21 x2^14+1813 x1^22 x2^14-41887 x1^23 x2^14-68791 x1^24 x2^14-69723 x1^25 x2^14-47700 x1^26 x2^14-14986 x1^27 x2^14+14100 x1^28 x2^14+30000 x1^29 x2^14+31040 x1^30 x2^14+21918 x1^31 x2^14+9731 x1^32 x2^14+119 x1^33 x2^14-4631 x1^34 x2^14-5180 x1^35 x2^14-3593 x1^36 x2^14-1689 x1^37 x2^14-437 x1^38 x2^14+91 x1^39 x2^14+169 x1^40 x2^14+103 x1^41 x2^14+39 x1^42 x2^14+9 x1^43 x2^14+x1^44 x2^14+35 x1^4 x2^15-39 x1^5 x2^15-429 x1^6 x2^15-644 x1^7 x2^15+606 x1^8 x2^15+3798 x1^9 x2^15+7073 x1^10 x2^15+5603 x1^11 x2^15-4153 x1^12 x2^15-20124 x1^13 x2^15-31833 x1^14 x2^15-26286 x1^15 x2^15+2801 x1^16 x2^15+46767 x1^17 x2^15+83530 x1^18 x2^15+89001 x1^19 x2^15+52604 x1^20 x2^15-14959 x1^21 x2^15-84933 x1^22 x2^15-126261 x1^23 x2^15-121031 x1^24 x2^15-73690 x1^25 x2^15-6745 x1^26 x2^15+51212 x1^27 x2^15+79979 x1^28 x2^15+75324 x1^29 x2^15+47701 x1^30 x2^15+14098 x1^31 x2^15-11353 x1^32 x2^15-22406 x1^33 x2^15-21001 x1^34 x2^15-13187 x1^35 x2^15-5037 x1^36 x2^15+229 x1^37 x2^15+2159 x1^38 x2^15+2004 x1^39 x2^15+1157 x1^40 x2^15+446 x1^41 x2^15+93 x1^42 x2^15-16 x1^43 x2^15-21 x1^44 x2^15-9 x1^45 x2^15-2 x1^46 x2^15+20 x1^4 x2^16-79 x1^5 x2^16-365 x1^6 x2^16-137 x1^7 x2^16+1644 x1^8 x2^16+4357 x1^9 x2^16+4798 x1^10 x2^16-1763 x1^11 x2^16-15425 x1^12 x2^16-28320 x1^13 x2^16-25629 x1^14 x2^16+2801 x1^15 x2^16+51706 x1^16 x2^16+96390 x1^17 x2^16+104710 x1^18 x2^16+57248 x1^19 x2^16-35703 x1^20 x2^16-135584 x1^21 x2^16-193696 x1^22 x2^16-178906 x1^23 x2^16-94515 x1^24 x2^16+22706 x1^25 x2^16+122702 x1^26 x2^16+166968 x1^27 x2^16+146063 x1^28 x2^16+79780 x1^29 x2^16+3339 x1^30 x2^16-51971 x1^31 x2^16-71806 x1^32 x2^16-60457 x1^33 x2^16-33550 x1^34 x2^16-7222 x1^35 x2^16+8874 x1^36 x2^16+13584 x1^37 x2^16+10835 x1^38 x2^16+5806 x1^39 x2^16+1786 x1^40 x2^16-207 x1^41 x2^16-685 x1^42 x2^16-506 x1^43 x2^16-232 x1^44 x2^16-71 x1^45 x2^16-11 x1^46 x2^16+x1^47 x2^16+x1^48 x2^16+8 x1^4 x2^17-86 x1^5 x2^17-222 x1^6 x2^17+329 x1^7 x2^17+2102 x1^8 x2^17+3360 x1^9 x2^17+384 x1^10 x2^17-9607 x1^11 x2^17-21857 x1^12 x2^17-23554 x1^13 x2^17-651 x1^14 x2^17+46767 x1^15 x2^17+96390 x1^16 x2^17+110342 x1^17 x2^17+59187 x1^18 x2^17-53119 x1^19 x2^17-180799 x1^20 x2^17-257582 x1^21 x2^17-232540 x1^22 x2^17-103998 x1^23 x2^17+76852 x1^24 x2^17+230279 x1^25 x2^17+290419 x1^26 x2^17+237268 x1^27 x2^17+103746 x1^28 x2^17-45537 x1^29 x2^17-149163 x1^30 x2^17-176641 x1^31 x2^17-136563 x1^32 x2^17-63079 x1^33 x2^17+5521 x1^34 x2^17+45457 x1^35 x2^17+52907 x1^36 x2^17+38963 x1^37 x2^17+18674 x1^38 x2^17+2919 x1^39 x2^17-4660 x1^40 x2^17-5779 x1^41 x2^17-3914 x1^42 x2^17-1784 x1^43 x2^17-467 x1^44 x2^17+38 x1^45 x2^17+112 x1^46 x2^17+65 x1^47 x2^17+21 x1^48 x2^17+4 x1^49 x2^17+2 x1^4 x2^18-66 x1^5 x2^18-71 x1^6 x2^18+609 x1^7 x2^18+1878 x1^8 x2^18+1266 x1^9 x2^18-4269 x1^10 x2^18-14269 x1^11 x2^18-19277 x1^12 x2^18-5335 x1^13 x2^18+34294 x1^14 x2^18+83530 x1^15 x2^18+104710 x1^16 x2^18+59187 x1^17 x2^18-59677 x1^18 x2^18-207624 x1^19 x2^18-302853 x1^20 x2^18-272753 x1^21 x2^18-101682 x1^22 x2^18+147489 x1^23 x2^18+361973 x1^24 x2^18+437235 x1^25 x2^18+334862 x1^26 x2^18+101777 x1^27 x2^18-155539 x1^28 x2^18-327992 x1^29 x2^18-356661 x1^30 x2^18-254178 x1^31 x2^18-87414 x1^32 x2^18+64577 x1^33 x2^18+148220 x1^34 x2^18+153733 x1^35 x2^18+106009 x1^36 x2^18+43417 x1^37 x2^18-4701 x1^38 x2^18-26841 x1^39 x2^18-27522 x1^40 x2^18-17858 x1^41 x2^18-7499 x1^42 x2^18-1034 x1^43 x2^18+1390 x1^44 x2^18+1462 x1^45 x2^18+831 x1^46 x2^18+309 x1^47 x2^18+65 x1^48 x2^18-3 x1^49 x2^18-7 x1^50 x2^18-2 x1^51 x2^18-42 x1^5 x2^19+37 x1^6 x2^19+645 x1^7 x2^19+1150 x1^8 x2^19-1028 x1^9 x2^19-7277 x1^10 x2^19-13578 x1^11 x2^19-8123 x1^12 x2^19+19152 x1^13 x2^19+62131 x1^14 x2^19+89001 x1^15 x2^19+57248 x1^16 x2^19-53119 x1^17 x2^19-207624 x1^18 x2^19-319589 x1^19 x2^19-293883 x1^20 x2^19-94837 x1^21 x2^19+215227 x1^22 x2^19+491553 x1^23 x2^19+583969 x1^24 x2^19+422419 x1^25 x2^19+63721 x1^26 x2^19-334617 x1^27 x2^19-596038 x1^28 x2^19-614739 x1^29 x2^19-404073 x1^30 x2^19-77959 x1^31 x2^19+215460 x1^32 x2^19+369410 x1^33 x2^19+358360 x1^34 x2^19+232085 x1^35 x2^19+73441 x1^36 x2^19-47325 x1^37 x2^19-100182 x1^38 x2^19-94088 x1^39 x2^19-58404 x1^40 x2^19-21346 x1^41 x2^19+2034 x1^42 x2^19+10249 x1^43 x2^19+9112 x1^44 x2^19+5049 x1^45 x2^19+1747 x1^46 x2^19+153 x1^47 x2^19-267 x1^48 x2^19-206 x1^49 x2^19-85 x1^50 x2^19-20 x1^51 x2^19-2 x1^52 x2^19-19 x1^5 x2^20+85 x1^6 x2^20+500 x1^7 x2^20+290 x1^8 x2^20-2645 x1^9 x2^20-7558 x1^10 x2^20-7952 x1^11 x2^20+6968 x1^12 x2^20+38690 x1^13 x2^20+67238 x1^14 x2^20+52604 x1^15 x2^20-35703 x1^16 x2^20-180799 x1^17 x2^20-302853 x1^18 x2^20-293883 x1^19 x2^20-90714 x1^20 x2^20+257169 x1^21 x2^20+588120 x1^22 x2^20+703521 x1^23 x2^20+489426 x1^24 x2^20-2307 x1^25 x2^20-562367 x1^26 x2^20-929688 x1^27 x2^20-928825 x1^28 x2^20-561788 x1^29 x2^20-2041 x1^30 x2^20+502838 x1^31 x2^20+756618 x1^32 x2^20+702343 x1^33 x2^20+423828 x1^34 x2^20+81763 x1^35 x2^20-178079 x1^36 x2^20-284582 x1^37 x2^20-252771 x1^38 x2^20-148439 x1^39 x2^20-41860 x1^40 x2^20+25349 x1^41 x2^20+46834 x1^42 x2^20+38359 x1^43 x2^20+20302 x1^44 x2^20+5770 x1^45 x2^20-1326 x1^46 x2^20-2833 x1^47 x2^20-1960 x1^48 x2^20-836 x1^49 x2^20-200 x1^50 x2^20+9 x1^51 x2^20+29 x1^52 x2^20+11 x1^53 x2^20+2 x1^54 x2^20-7 x1^5 x2^21+85 x1^6 x2^21+281 x1^7 x2^21-392 x1^8 x2^21-3142 x1^9 x2^21-5408 x1^10 x2^21-40 x1^11 x2^21+19322 x1^12 x2^21+43891 x1^13 x2^21+44200 x1^14 x2^21-14959 x1^15 x2^21-135584 x1^16 x2^21-257582 x1^17 x2^21-272753 x1^18 x2^21-94837 x1^19 x2^21+257169 x1^20 x2^21+623183 x1^21 x2^21+770319 x1^22 x2^21+529239 x1^23 x2^21-73548 x1^24 x2^21-793111 x1^25 x2^21-1277151 x1^26 x2^21-1256551 x1^27 x2^21-700723 x1^28 x2^21+157805 x1^29 x2^21+942106 x1^30 x2^21+1326556 x1^31 x2^21+1191964 x1^32 x2^21+663512 x1^33 x2^21+16797 x1^34 x2^21-473680 x1^35 x2^21-660943 x1^36 x2^21-561490 x1^37 x2^21-306292 x1^38 x2^21-47774 x1^39 x2^21+114325 x1^40 x2^21+159137 x1^41 x2^21+123396 x1^42 x2^21+61020 x1^43 x2^21+10990 x1^44 x2^21-13202 x1^45 x2^21-16790 x1^46 x2^21-11032 x1^47 x2^21-4563 x1^48 x2^21-767 x1^49 x2^21+503 x1^50 x2^21+514 x1^51 x2^21+246 x1^52 x2^21+67 x1^53 x2^21+9 x1^54 x2^21-x1^55 x2^21-x1^5 x2^22+59 x1^6 x2^22+86 x1^7 x2^22-715 x1^8 x2^22-2624 x1^9 x2^22-2018 x1^10 x2^22+6816 x1^11 x2^22+24042 x1^12 x2^22+32473 x1^13 x2^22+1813 x1^14 x2^22-84933 x1^15 x2^22-193696 x1^16 x2^22-232540 x1^17 x2^22-101682 x1^18 x2^22+215227 x1^19 x2^22+588120 x1^20 x2^22+770319 x1^21 x2^22+542973 x1^22 x2^22-119001 x1^23 x2^22-965084 x1^24 x2^22-1565951 x1^25 x2^22-1542443 x1^26 x2^22-799344 x1^27 x2^22+388822 x1^28 x2^22+1503199 x1^29 x2^22+2045397 x1^30 x2^22+1796036 x1^31 x2^22+910703 x1^32 x2^22-180391 x1^33 x2^22-1012349 x1^34 x2^22-1305972 x1^35 x2^22-1068134 x1^36 x2^22-527972 x1^37 x2^22+17428 x1^38 x2^22+356715 x1^39 x2^22+433345 x1^40 x2^22+320878 x1^41 x2^22+143847 x1^42 x2^22+1512 x1^43 x2^22-66220 x1^44 x2^22-70817 x1^45 x2^22-45192 x1^46 x2^22-17558 x1^47 x2^22-905 x1^48 x2^22+4645 x1^49 x2^22+4124 x1^50 x2^22+2074 x1^51 x2^22+622 x1^52 x2^22+36 x1^53 x2^22-63 x1^54 x2^22-35 x1^55 x2^22-8 x1^56 x2^22-x1^57 x2^22+31 x1^6 x2^23-29 x1^7 x2^23-707 x1^8 x2^23-1540 x1^9 x2^23+1113 x1^10 x2^23+10210 x1^11 x2^23+20001 x1^12 x2^23+9803 x1^13 x2^23-41887 x1^14 x2^23-126261 x1^15 x2^23-178906 x1^16 x2^23-103998 x1^17 x2^23+147489 x1^18 x2^23+491553 x1^19 x2^23+703521 x1^20 x2^23+529239 x1^21 x2^23-119001 x1^22 x2^23-1029258 x1^23 x2^23-1730656 x1^24 x2^23-1737105 x1^25 x2^23-855572 x1^26 x2^23+639600 x1^27 x2^23+2098221 x1^28 x2^23+2822987 x1^29 x2^23+2442783 x1^30 x2^23+1118171 x1^31 x2^23-549159 x1^32 x2^23-1834630 x1^33 x2^23-2258188 x1^34 x2^23-1784044 x1^35 x2^23-775154 x1^36 x2^23+248658 x1^37 x2^23+880815 x1^38 x2^23+989376 x1^39 x2^23+702444 x1^40 x2^23+274058 x1^41 x2^23-72472 x1^42 x2^23-234780 x1^43 x2^23-231580 x1^44 x2^23-143977 x1^45 x2^23-50672 x1^46 x2^23+7243 x1^47 x2^23+26250 x1^48 x2^23+22085 x1^49 x2^23+11451 x1^50 x2^23+3421 x1^51 x2^23-120 x1^52 x2^23-806 x1^53 x2^23-490 x1^54 x2^23-165 x1^55 x2^23-26 x1^56 x2^23+2 x1^57 x2^23+x1^58 x2^23+12 x1^6 x2^24-70 x1^7 x2^24-498 x1^8 x2^24-449 x1^9 x2^24+2973 x1^10 x2^24+9618 x1^11 x2^24+10033 x1^12 x2^24-14004 x1^13 x2^24-68791 x1^14 x2^24-121031 x1^15 x2^24-94515 x1^16 x2^24+76852 x1^17 x2^24+361973 x1^18 x2^24+583969 x1^19 x2^24+489426 x1^20 x2^24-73548 x1^21 x2^24-965084 x1^22 x2^24-1730656 x1^23 x2^24-1805975 x1^24 x2^24-878319 x1^25 x2^24+835157 x1^26 x2^24+2603353 x1^27 x2^24+3527224 x1^28 x2^24+3040411 x1^29 x2^24+1251335 x1^30 x2^24-1074091 x1^31 x2^24-2907642 x1^32 x2^24-3483110 x1^33 x2^24-2670793 x1^34 x2^24-981187 x1^35 x2^24+752932 x1^36 x2^24+1822359 x1^37 x2^24+1949434 x1^38 x2^24+1328652 x1^39 x2^24+423780 x1^40 x2^24-316400 x1^41 x2^24-658310 x1^42 x2^24-620623 x1^43 x2^24-376168 x1^44 x2^24-114139 x1^45 x2^24+52933 x1^46 x2^24+107065 x1^47 x2^24+87988 x1^48 x2^24+46039 x1^49 x2^24+12905 x1^50 x2^24-2791 x1^51 x2^24-5809 x1^52 x2^24-3789 x1^53 x2^24-1439 x1^54 x2^24-257 x1^55 x2^24+63 x1^56 x2^24+56 x1^57 x2^24+16 x1^58 x2^24+2 x1^59 x2^24+3 x1^6 x2^25-59 x1^7 x2^25-253 x1^8 x2^25+290 x1^9 x2^25+3307 x1^10 x2^25+6225 x1^11 x2^25-1046 x1^12 x2^25-29705 x1^13 x2^25-69723 x1^14 x2^25-73690 x1^15 x2^25+22706 x1^16 x2^25+230279 x1^17 x2^25+437235 x1^18 x2^25+422419 x1^19 x2^25-2307 x1^20 x2^25-793111 x1^21 x2^25-1565951 x1^22 x2^25-1737105 x1^23 x2^25-878319 x1^24 x2^25+909734 x1^25 x2^25+2894611 x1^26 x2^25+4021755 x1^27 x2^25+3498217 x1^28 x2^25+1311802 x1^29 x2^25-1668797 x1^30 x2^25-4097323 x1^31 x2^25-4854748 x1^32 x2^25-3631943 x1^33 x2^25-1072541 x1^34 x2^25+1609408 x1^35 x2^25+3272689 x1^36 x2^25+3394700 x1^37 x2^25+2223125 x1^38 x2^25+523360 x1^39 x2^25-889248 x1^40 x2^25-1536911 x1^41 x2^25-1409478 x1^42 x2^25-830344 x1^43 x2^25-200173 x1^44 x2^25+212937 x1^45 x2^25+344754 x1^46 x2^25+279662 x1^47 x2^25+145796 x1^48 x2^25+35490 x1^49 x2^25-19248 x1^50 x2^25-29544 x1^51 x2^25-19716 x1^52 x2^25-8016 x1^53 x2^25-1316 x1^54 x2^25+744 x1^55 x2^25+695 x1^56 x2^25+276 x1^57 x2^25+51 x1^58 x2^25-2 x1^59 x2^25-3 x1^60 x2^25-36 x1^7 x2^26-72 x1^8 x2^26+574 x1^9 x2^26+2537 x1^10 x2^26+2064 x1^11 x2^26-8932 x1^12 x2^26-32773 x1^13 x2^26-47700 x1^14 x2^26-6745 x1^15 x2^26+122702 x1^16 x2^26+290419 x1^17 x2^26+334862 x1^18 x2^26+63721 x1^19 x2^26-562367 x1^20 x2^26-1277151 x1^21 x2^26-1542443 x1^22 x2^26-855572 x1^23 x2^26+835157 x1^24 x2^26+2894611 x1^25 x2^26+4198811 x1^26 x2^26+3745678 x1^27 x2^26+1323238 x1^28 x2^26-2194390 x1^29 x2^26-5200152 x1^30 x2^26-6177001 x1^31 x2^26-4547824 x1^32 x2^26-1013953 x1^33 x2^26+2799112 x1^34 x2^26+5205235 x1^35 x2^26+5301014 x1^36 x2^26+3339424 x1^37 x2^26+462066 x1^38 x2^26-1979235 x1^39 x2^26-3099071 x1^40 x2^26-2792117 x1^41 x2^26-1594236 x1^42 x2^26-263297 x1^43 x2^26+633903 x1^44 x2^26+917704 x1^45 x2^26+738084 x1^46 x2^26+378752 x1^47 x2^26+71162 x1^48 x2^26-87722 x1^49 x2^26-115487 x1^50 x2^26-78070 x1^51 x2^26-32119 x1^52 x2^26-3939 x1^53 x2^26+5597 x1^54 x2^26+5107 x1^55 x2^26+2347 x1^56 x2^26+550 x1^57 x2^26-42 x1^58 x2^26-80 x1^59 x2^26-27 x1^60 x2^26-3 x1^61 x2^26-14 x1^7 x2^27+18 x1^8 x2^27+524 x1^9 x2^27+1373 x1^10 x2^27-1163 x1^11 x2^27-11653 x1^12 x2^27-24897 x1^13 x2^27-14986 x1^14 x2^27+51212 x1^15 x2^27+166968 x1^16 x2^27+237268 x1^17 x2^27+101777 x1^18 x2^27-334617 x1^19 x2^27-929688 x1^20 x2^27-1256551 x1^21 x2^27-799344 x1^22 x2^27+639600 x1^23 x2^27+2603353 x1^24 x2^27+4021755 x1^25 x2^27+3745678 x1^26 x2^27+1323354 x1^27 x2^27-2503570 x1^28 x2^27-5981263 x1^29 x2^27-7223635 x1^30 x2^27-5290792 x1^31 x2^27-828282 x1^32 x2^27+4185246 x1^33 x2^27+7443176 x1^34 x2^27+7521706 x1^35 x2^27+4570199 x1^36 x2^27+138496 x1^37 x2^27-3723449 x1^38 x2^27-5514330 x1^39 x2^27-4913557 x1^40 x2^27-2710857 x1^41 x2^27-199794 x1^42 x2^27+1542888 x1^43 x2^27+2092851 x1^44 x2^27+1673395 x1^45 x2^27+837435 x1^46 x2^27+95265 x1^47 x2^27-301636 x1^48 x2^27-365932 x1^49 x2^27-248183 x1^50 x2^27-100664 x1^51 x2^27-4485 x1^52 x2^27+29600 x1^53 x2^27+26593 x1^54 x2^27+13140 x1^55 x2^27+3326 x1^56 x2^27-514 x1^57 x2^27-933 x1^58 x2^27-442 x1^59 x2^27-105 x1^60 x2^27-6 x1^61 x2^27+3 x1^62 x2^27-4 x1^7 x2^28+39 x1^8 x2^28+332 x1^9 x2^28+381 x1^10 x2^28-2665 x1^11 x2^28-9873 x1^12 x2^28-11715 x1^13 x2^28+14100 x1^14 x2^28+79979 x1^15 x2^28+146063 x1^16 x2^28+103746 x1^17 x2^28-155539 x1^18 x2^28-596038 x1^19 x2^28-928825 x1^20 x2^28-700723 x1^21 x2^28+388822 x1^22 x2^28+2098221 x1^23 x2^28+3527224 x1^24 x2^28+3498217 x1^25 x2^28+1323238 x1^26 x2^28-2503570 x1^27 x2^28-6265788 x1^28 x2^28-7802729 x1^29 x2^28-5773699 x1^30 x2^28-604623 x1^31 x2^28+5506564 x1^32 x2^28+9658241 x1^33 x2^28+9779661 x1^34 x2^28+5763677 x1^35 x2^28-492748 x1^36 x2^28-6125875 x1^37 x2^28-8801277 x1^38 x2^28-7798810 x1^39 x2^28-4149394 x1^40 x2^28+138846 x1^41 x2^28+3208980 x1^42 x2^28+4185976 x1^43 x2^28+3333890 x1^44 x2^28+1615306 x1^45 x2^28+32900 x1^46 x2^28-842691 x1^47 x2^28-974252 x1^48 x2^28-661809 x1^49 x2^28-258201 x1^50 x2^28+17764 x1^51 x2^28+120055 x1^52 x2^28+106347 x1^53 x2^28+54974 x1^54 x2^28+13987 x1^55 x2^28-4079 x1^56 x2^28-6544 x1^57 x2^28-3699 x1^58 x2^28-1149 x1^59 x2^28-112 x1^60 x2^28+72 x1^61 x2^28+32 x1^62 x2^28+5 x1^63 x2^28+28 x1^8 x2^29+145 x1^9 x2^29-175 x1^10 x2^29-2654 x1^11 x2^29-5811 x1^12 x2^29+454 x1^13 x2^29+30000 x1^14 x2^29+75324 x1^15 x2^29+79780 x1^16 x2^29-45537 x1^17 x2^29-327992 x1^18 x2^29-614739 x1^19 x2^29-561788 x1^20 x2^29+157805 x1^21 x2^29+1503199 x1^22 x2^29+2822987 x1^23 x2^29+3040411 x1^24 x2^29+1311802 x1^25 x2^29-2194390 x1^26 x2^29-5981263 x1^27 x2^29-7802729 x1^28 x2^29-5938501 x1^29 x2^29-453711 x1^30 x2^29+6466843 x1^31 x2^29+11451006 x1^32 x2^29+11739258 x1^33 x2^29+6775436 x1^34 x2^29-1355110 x1^35 x2^29-8977273 x1^36 x2^29-12736627 x1^37 x2^29-11284488 x1^38 x2^29-5788560 x1^39 x2^29+902675 x1^40 x2^29+5859068 x1^41 x2^29+7470238 x1^42 x2^29+5937506 x1^43 x2^29+2767878 x1^44 x2^29-260610 x1^45 x2^29-1995894 x1^46 x2^29-2243679 x1^47 x2^29-1524365 x1^48 x2^29-564399 x1^49 x2^29+124637 x1^50 x2^29+389926 x1^51 x2^29+344700 x1^52 x2^29+182570 x1^53 x2^29+44294 x1^54 x2^29-22583 x1^55 x2^29-33220 x1^56 x2^29-20644 x1^57 x2^29-7485 x1^58 x2^29-868 x1^59 x2^29+741 x1^60 x2^29+511 x1^61 x2^29+153 x1^62 x2^29+18 x1^63 x2^29-x1^64 x2^29+12 x1^8 x2^30+33 x1^9 x2^30-334 x1^10 x2^30-1809 x1^11 x2^30-1793 x1^12 x2^30+7718 x1^13 x2^30+31040 x1^14 x2^30+47701 x1^15 x2^30+3339 x1^16 x2^30-149163 x1^17 x2^30-356661 x1^18 x2^30-404073 x1^19 x2^30-2041 x1^20 x2^30+942106 x1^21 x2^30+2045397 x1^22 x2^30+2442783 x1^23 x2^30+1251335 x1^24 x2^30-1668797 x1^25 x2^30-5200152 x1^26 x2^30-7223635 x1^27 x2^30-5773699 x1^28 x2^30-453711 x1^29 x2^30+6816631 x1^30 x2^30+12456057 x1^31 x2^30+13069706 x1^32 x2^30+7496170 x1^33 x2^30-2259439 x1^34 x2^30-11857392 x1^35 x2^30-16850499 x1^36 x2^30-15013541 x1^37 x2^30-7445094 x1^38 x2^30+2161743 x1^39 x2^30+9553107 x1^40 x2^30+12044804 x1^41 x2^30+9575634 x1^42 x2^30+4274860 x1^43 x2^30-988297 x1^44 x2^30-4117165 x1^45 x2^30-4556382 x1^46 x2^30-3096662 x1^47 x2^30-1071762 x1^48 x2^30+449435 x1^49 x2^30+1062424 x1^50 x2^30+941345 x1^51 x2^30+507698 x1^52 x2^30+112911 x1^53 x2^30-92863 x1^54 x2^30-130144 x1^55 x2^30-86218 x1^56 x2^30-33994 x1^57 x2^30-3958 x1^58 x2^30+5072 x1^59 x2^30+4176 x1^60 x2^30+1669 x1^61 x2^30+325 x1^62 x2^30-18 x1^63 x2^30-25 x1^64 x2^30-5 x1^65 x2^30+3 x1^8 x2^31-11 x1^9 x2^31-263 x1^10 x2^31-858 x1^11 x2^31+799 x1^12 x2^31+9418 x1^13 x2^31+21918 x1^14 x2^31+14098 x1^15 x2^31-51971 x1^16 x2^31-176641 x1^17 x2^31-254178 x1^18 x2^31-77959 x1^19 x2^31+502838 x1^20 x2^31+1326556 x1^21 x2^31+1796036 x1^22 x2^31+1118171 x1^23 x2^31-1074091 x1^24 x2^31-4097323 x1^25 x2^31-6177001 x1^26 x2^31-5290792 x1^27 x2^31-604623 x1^28 x2^31+6466843 x1^29 x2^31+12456057 x1^30 x2^31+13542817 x1^31 x2^31+7867186 x1^32 x2^31-2948164 x1^33 x2^31-14220732 x1^34 x2^31-20496043 x1^35 x2^31-18489371 x1^36 x2^31-8921976 x1^37 x2^31+3829643 x1^38 x2^31+14070408 x1^39 x2^31+17709525 x1^40 x2^31+14120912 x1^41 x2^31+6017880 x1^42 x2^31-2361456 x1^43 x2^31-7542281 x1^44 x2^31-8288074 x1^45 x2^31-5637046 x1^46 x2^31-1801440 x1^47 x2^31+1217431 x1^48 x2^31+2492852 x1^49 x2^31+2225792 x1^50 x2^31+1215246 x1^51 x2^31+239427 x1^52 x2^31-306463 x1^53 x2^31-417235 x1^54 x2^31-289621 x1^55 x2^31-120865 x1^56 x2^31-12516 x1^57 x2^31+25014 x1^58 x2^31+22767 x1^59 x2^31+10679 x1^60 x2^31+2590 x1^61 x2^31-186 x1^62 x2^31-414 x1^63 x2^31-155 x1^64 x2^31-25 x1^65 x2^31-x1^66 x2^31-13 x1^9 x2^32-137 x1^10 x2^32-198 x1^11 x2^32+1725 x1^12 x2^32+7317 x1^13 x2^32+9731 x1^14 x2^32-11353 x1^15 x2^32-71806 x1^16 x2^32-136563 x1^17 x2^32-87414 x1^18 x2^32+215460 x1^19 x2^32+756618 x1^20 x2^32+1191964 x1^21 x2^32+910703 x1^22 x2^32-549159 x1^23 x2^32-2907642 x1^24 x2^32-4854748 x1^25 x2^32-4547824 x1^26 x2^32-828282 x1^27 x2^32+5506564 x1^28 x2^32+11451006 x1^29 x2^32+13069706 x1^30 x2^32+7867186 x1^31 x2^32-3207767 x1^32 x2^32-15556842 x1^33 x2^32-23015757 x1^34 x2^32-21181537 x1^35 x2^32-10063107 x1^36 x2^32+5638240 x1^37 x2^32+18874483 x1^38 x2^32+23914880 x1^39 x2^32+19195235 x1^40 x2^32+7806496 x1^41 x2^32-4495759 x1^42 x2^32-12432165 x1^43 x2^32-13653298 x1^44 x2^32-9302240 x1^45 x2^32-2705234 x1^46 x2^32+2732583 x1^47 x2^32+5154169 x1^48 x2^32+4647499 x1^49 x2^32+2565454 x1^50 x2^32+430261 x1^51 x2^32-843572 x1^52 x2^32-1134238 x1^53 x2^32-817199 x1^54 x2^32-354643 x1^55 x2^32-29588 x1^56 x2^32+97217 x1^57 x2^32+93844 x1^58 x2^32+48950 x1^59 x2^32+13462 x1^60 x2^32-1334 x1^61 x2^32-3355 x1^62 x2^32-1686 x1^63 x2^32-414 x1^64 x2^32-18 x1^65 x2^32+18 x1^66 x2^32+5 x1^67 x2^32-7 x1^9 x2^33-45 x1^10 x2^33+90 x1^11 x2^33+1518 x1^12 x2^33+3945 x1^13 x2^33+119 x1^14 x2^33-22406 x1^15 x2^33-60457 x1^16 x2^33-63079 x1^17 x2^33+64577 x1^18 x2^33+369410 x1^19 x2^33+702343 x1^20 x2^33+663512 x1^21 x2^33-180391 x1^22 x2^33-1834630 x1^23 x2^33-3483110 x1^24 x2^33-3631943 x1^25 x2^33-1013953 x1^26 x2^33+4185246 x1^27 x2^33+9658241 x1^28 x2^33+11739258 x1^29 x2^33+7496170 x1^30 x2^33-2948164 x1^31 x2^33-15556842 x1^32 x2^33-23914866 x1^33 x2^33-22650485 x1^34 x2^33-10772106 x1^35 x2^33+7190251 x1^36 x2^33+23192583 x1^37 x2^33+29820662 x1^38 x2^33+24205585 x1^39 x2^33+9430671 x1^40 x2^33-7311251 x1^41 x2^33-18621346 x1^42 x2^33-20553277 x1^43 x2^33-14048374 x1^44 x2^33-3665965 x1^45 x2^33+5306544 x1^46 x2^33+9528061 x1^47 x2^33+8698272 x1^48 x2^33+4845231 x1^49 x2^33+659093 x1^50 x2^33-2002604 x1^51 x2^33-2682125 x1^52 x2^33-1996779 x1^53 x2^33-892767 x1^54 x2^33-51855 x1^55 x2^33+310472 x1^56 x2^33+313747 x1^57 x2^33+176330 x1^58 x2^33+52791 x1^59 x2^33-6999 x1^60 x2^33-18175 x1^61 x2^33-10857 x1^62 x2^33-3355 x1^63 x2^33-186 x1^64 x2^33+325 x1^65 x2^33+153 x1^66 x2^33+32 x1^67 x2^33+3 x1^68 x2^33-x1^9 x2^34-5 x1^10 x2^34+132 x1^11 x2^34+899 x1^12 x2^34+1156 x1^13 x2^34-4631 x1^14 x2^34-21001 x1^15 x2^34-33550 x1^16 x2^34+5521 x1^17 x2^34+148220 x1^18 x2^34+358360 x1^19 x2^34+423828 x1^20 x2^34+16797 x1^21 x2^34-1012349 x1^22 x2^34-2258188 x1^23 x2^34-2670793 x1^24 x2^34-1072541 x1^25 x2^34+2799112 x1^26 x2^34+7443176 x1^27 x2^34+9779661 x1^28 x2^34+6775436 x1^29 x2^34-2259439 x1^30 x2^34-14220732 x1^31 x2^34-23015757 x1^32 x2^34-22650485 x1^33 x2^34-11012260 x1^34 x2^34+8089343 x1^35 x2^34+26203263 x1^36 x2^34+34471760 x1^37 x2^34+28459202 x1^38 x2^34+10723716 x1^39 x2^34-10468396 x1^40 x2^34-25529149 x1^41 x2^34-28467535 x1^42 x2^34-19568039 x1^43 x2^34-4519491 x1^44 x2^34+9127585 x1^45 x2^34+15934747 x1^46 x2^34+14751003 x1^47 x2^34+8290421 x1^48 x2^34+845380 x1^49 x2^34-4183150 x1^50 x2^34-5620843 x1^51 x2^34-4309753 x1^52 x2^34-1975667 x1^53 x2^34-58888 x1^54 x2^34+844731 x1^55 x2^34+885410 x1^56 x2^34+528618 x1^57 x2^34+167862 x1^58 x2^34-28496 x1^59 x2^34-74625 x1^60 x2^34-50269 x1^61 x2^34-18175 x1^62 x2^34-1334 x1^63 x2^34+2590 x1^64 x2^34+1669 x1^65 x2^34+511 x1^66 x2^34+72 x1^67 x2^34-6 x1^68 x2^34-3 x1^69 x2^34+4 x1^10 x2^35+82 x1^11 x2^35+360 x1^12 x2^35-317 x1^13 x2^35-5180 x1^14 x2^35-13187 x1^15 x2^35-7222 x1^16 x2^35+45457 x1^17 x2^35+153733 x1^18 x2^35+232085 x1^19 x2^35+81763 x1^20 x2^35-473680 x1^21 x2^35-1305972 x1^22 x2^35-1784044 x1^23 x2^35-981187 x1^24 x2^35+1609408 x1^25 x2^35+5205235 x1^26 x2^35+7521706 x1^27 x2^35+5763677 x1^28 x2^35-1355110 x1^29 x2^35-11857392 x1^30 x2^35-20496043 x1^31 x2^35-21181537 x1^32 x2^35-10772106 x1^33 x2^35+8089343 x1^34 x2^35+27284872 x1^35 x2^35+37037975 x1^36 x2^35+31315139 x1^37 x2^35+11598748 x1^38 x2^35-13410670 x1^39 x2^35-32202428 x1^40 x2^35-36476023 x1^41 x2^35-25299574 x1^42 x2^35-5123933 x1^43 x2^35+14116618 x1^44 x2^35+24313445 x1^45 x2^35+22868458 x1^46 x2^35+12966111 x1^47 x2^35+864806 x1^48 x2^35-7813594 x1^49 x2^35-10575462 x1^50 x2^35-8338943 x1^51 x2^35-3906324 x1^52 x2^35+1274 x1^53 x2^35+2003912 x1^54 x2^35+2170780 x1^55 x2^35+1362413 x1^56 x2^35+454204 x1^57 x2^35-94614 x1^58 x2^35-248505 x1^59 x2^35-183378 x1^60 x2^35-74625 x1^61 x2^35-6999 x1^62 x2^35+13462 x1^63 x2^35+10679 x1^64 x2^35+4176 x1^65 x2^35+741 x1^66 x2^35-112 x1^67 x2^35-105 x1^68 x2^35-27 x1^69 x2^35-3 x1^70 x2^35+2 x1^10 x2^36+29 x1^11 x2^36+67 x1^12 x2^36-709 x1^13 x2^36-3593 x1^14 x2^36-5037 x1^15 x2^36+8874 x1^16 x2^36+52907 x1^17 x2^36+106009 x1^18 x2^36+73441 x1^19 x2^36-178079 x1^20 x2^36-660943 x1^21 x2^36-1068134 x1^22 x2^36-775154 x1^23 x2^36+752932 x1^24 x2^36+3272689 x1^25 x2^36+5301014 x1^26 x2^36+4570199 x1^27 x2^36-492748 x1^28 x2^36-8977273 x1^29 x2^36-16850499 x1^30 x2^36-18489371 x1^31 x2^36-10063107 x1^32 x2^36+7190251 x1^33 x2^36+26203263 x1^34 x2^36+37037975 x1^35 x2^36+32320841 x1^36 x2^36+12034190 x1^37 x2^36-15509930 x1^38 x2^36-37517494 x1^39 x2^36-43413146 x1^40 x2^36-30526169 x1^41 x2^36-5419879 x1^42 x2^36+19819526 x1^43 x2^36+34074876 x1^44 x2^36+32627518 x1^45 x2^36+18683758 x1^46 x2^36+574968 x1^47 x2^36-13190670 x1^48 x2^36-18054007 x1^49 x2^36-14617951 x1^50 x2^36-6987071 x1^51 x2^36+221342 x1^52 x2^36+4216631 x1^53 x2^36+4709758 x1^54 x2^36+3089794 x1^55 x2^36+1072249 x1^56 x2^36-263905 x1^57 x2^36-700286 x1^58 x2^36-555817 x1^59 x2^36-248505 x1^60 x2^36-28496 x1^61 x2^36+52791 x1^62 x2^36+48950 x1^63 x2^36+22767 x1^64 x2^36+5072 x1^65 x2^36-868 x1^66 x2^36-1149 x1^67 x2^36-442 x1^68 x2^36-80 x1^69 x2^36-2 x1^70 x2^36+2 x1^71 x2^36+6 x1^11 x2^37-25 x1^12 x2^37-536 x1^13 x2^37-1689 x1^14 x2^37+229 x1^15 x2^37+13584 x1^16 x2^37+38963 x1^17 x2^37+43417 x1^18 x2^37-47325 x1^19 x2^37-284582 x1^20 x2^37-561490 x1^21 x2^37-527972 x1^22 x2^37+248658 x1^23 x2^37+1822359 x1^24 x2^37+3394700 x1^25 x2^37+3339424 x1^26 x2^37+138496 x1^27 x2^37-6125875 x1^28 x2^37-12736627 x1^29 x2^37-15013541 x1^30 x2^37-8921976 x1^31 x2^37+5638240 x1^32 x2^37+23192583 x1^33 x2^37+34471760 x1^34 x2^37+31315139 x1^35 x2^37+12034190 x1^36 x2^37-16271925 x1^37 x2^37-40470596 x1^38 x2^37-48138525 x1^39 x2^37-34514850 x1^40 x2^37-5468368 x1^41 x2^37+25432133 x1^42 x2^37+44080534 x1^43 x2^37+43079489 x1^44 x2^37+24956781 x1^45 x2^37-107941 x1^46 x2^37-20305478 x1^47 x2^37-28183448 x1^48 x2^37-23421554 x1^49 x2^37-11408064 x1^50 x2^37+723199 x1^51 x2^37+7969876 x1^52 x2^37+9166215 x1^53 x2^37+6259052 x1^54 x2^37+2251611 x1^55 x2^37-639827 x1^56 x2^37-1714464 x1^57 x2^37-1448790 x1^58 x2^37-700286 x1^59 x2^37-94614 x1^60 x2^37+167862 x1^61 x2^37+176330 x1^62 x2^37+93844 x1^63 x2^37+25014 x1^64 x2^37-3958 x1^65 x2^37-7485 x1^66 x2^37-3699 x1^67 x2^37-933 x1^68 x2^37-42 x1^69 x2^37+51 x1^70 x2^37+16 x1^71 x2^37+x1^72 x2^37-x1^11 x2^38-28 x1^12 x2^38-266 x1^13 x2^38-437 x1^14 x2^38+2159 x1^15 x2^38+10835 x1^16 x2^38+18674 x1^17 x2^38-4701 x1^18 x2^38-100182 x1^19 x2^38-252771 x1^20 x2^38-306292 x1^21 x2^38+17428 x1^22 x2^38+880815 x1^23 x2^38+1949434 x1^24 x2^38+2223125 x1^25 x2^38+462066 x1^26 x2^38-3723449 x1^27 x2^38-8801277 x1^28 x2^38-11284488 x1^29 x2^38-7445094 x1^30 x2^38+3829643 x1^31 x2^38+18874483 x1^32 x2^38+29820662 x1^33 x2^38+28459202 x1^34 x2^38+11598748 x1^35 x2^38-15509930 x1^36 x2^38-40470596 x1^37 x2^38-49815343 x1^38 x2^38-36674901 x1^39 x2^38-5402289 x1^40 x2^38+29959662 x1^41 x2^38+52844013 x1^42 x2^38+52863404 x1^43 x2^38+31078416 x1^44 x2^38-1148690 x1^45 x2^38-28671483 x1^46 x2^38-40487207 x1^47 x2^38-34520993 x1^48 x2^38-17131627 x1^49 x2^38+1633922 x1^50 x2^38+13668030 x1^51 x2^38+16172147 x1^52 x2^38+11461208 x1^53 x2^38+4261264 x1^54 x2^38-1366019 x1^55 x2^38-3716297 x1^56 x2^38-3315288 x1^57 x2^38-1714464 x1^58 x2^38-263905 x1^59 x2^38+454204 x1^60 x2^38+528618 x1^61 x2^38+313747 x1^62 x2^38+97217 x1^63 x2^38-12516 x1^64 x2^38-33994 x1^65 x2^38-20644 x1^66 x2^38-6544 x1^67 x2^38-514 x1^68 x2^38+550 x1^69 x2^38+276 x1^70 x2^38+56 x1^71 x2^38+2 x1^72 x2^38-x1^73 x2^38-11 x1^12 x2^39-85 x1^13 x2^39+91 x1^14 x2^39+2004 x1^15 x2^39+5806 x1^16 x2^39+2919 x1^17 x2^39-26841 x1^18 x2^39-94088 x1^19 x2^39-148439 x1^20 x2^39-47774 x1^21 x2^39+356715 x1^22 x2^39+989376 x1^23 x2^39+1328652 x1^24 x2^39+523360 x1^25 x2^39-1979235 x1^26 x2^39-5514330 x1^27 x2^39-7798810 x1^28 x2^39-5788560 x1^29 x2^39+2161743 x1^30 x2^39+14070408 x1^31 x2^39+23914880 x1^32 x2^39+24205585 x1^33 x2^39+10723716 x1^34 x2^39-13410670 x1^35 x2^39-37517494 x1^36 x2^39-48138525 x1^37 x2^39-36674901 x1^38 x2^39-5362780 x1^39 x2^39+32495835 x1^40 x2^39+58853613 x1^41 x2^39+60485468 x1^42 x2^39+36229028 x1^43 x2^39-2357504 x1^44 x2^39-37326837 x1^45 x2^39-53787650 x1^46 x2^39-47076189 x1^47 x2^39-23808962 x1^48 x2^39+3008226 x1^49 x2^39+21429390 x1^50 x2^39+26067943 x1^51 x2^39+19130809 x1^52 x2^39+7335783 x1^53 x2^39-2614926 x1^54 x2^39-7229380 x1^55 x2^39-6774148 x1^56 x2^39-3716297 x1^57 x2^39-639827 x1^58 x2^39+1072249 x1^59 x2^39+1362413 x1^60 x2^39+885410 x1^61 x2^39+310472 x1^62 x2^39-29588 x1^63 x2^39-120865 x1^64 x2^39-86218 x1^65 x2^39-33220 x1^66 x2^39-4079 x1^67 x2^39+3326 x1^68 x2^39+2347 x1^69 x2^39+695 x1^70 x2^39+63 x1^71 x2^39-26 x1^72 x2^39-8 x1^73 x2^39-2 x1^12 x2^40-14 x1^13 x2^40+169 x1^14 x2^40+1157 x1^15 x2^40+1786 x1^16 x2^40-4660 x1^17 x2^40-27522 x1^18 x2^40-58404 x1^19 x2^40-41860 x1^20 x2^40+114325 x1^21 x2^40+433345 x1^22 x2^40+702444 x1^23 x2^40+423780 x1^24 x2^40-889248 x1^25 x2^40-3099071 x1^26 x2^40-4913557 x1^27 x2^40-4149394 x1^28 x2^40+902675 x1^29 x2^40+9553107 x1^30 x2^40+17709525 x1^31 x2^40+19195235 x1^32 x2^40+9430671 x1^33 x2^40-10468396 x1^34 x2^40-32202428 x1^35 x2^40-43413146 x1^36 x2^40-34514850 x1^37 x2^40-5402289 x1^38 x2^40+32495835 x1^39 x2^40+60997539 x1^40 x2^40+64664627 x1^41 x2^40+39672927 x1^42 x2^40-3435243 x1^43 x2^40-44951808 x1^44 x2^40-66339977 x1^45 x2^40-59644686 x1^46 x2^40-30782694 x1^47 x2^40+4793778 x1^48 x2^40+30904894 x1^49 x2^40+38649116 x1^50 x2^40+29320834 x1^51 x2^40+11579424 x1^52 x2^40-4525537 x1^53 x2^40-12748801 x1^54 x2^40-12492157 x1^55 x2^40-7229380 x1^56 x2^40-1366019 x1^57 x2^40+2251611 x1^58 x2^40+3089794 x1^59 x2^40+2170780 x1^60 x2^40+844731 x1^61 x2^40-51855 x1^62 x2^40-354643 x1^63 x2^40-289621 x1^64 x2^40-130144 x1^65 x2^40-22583 x1^66 x2^40+13987 x1^67 x2^40+13140 x1^68 x2^40+5107 x1^69 x2^40+744 x1^70 x2^40-257 x1^71 x2^40-165 x1^72 x2^40-35 x1^73 x2^40-x1^74 x2^40+2 x1^13 x2^41+103 x1^14 x2^41+446 x1^15 x2^41-207 x1^16 x2^41-5779 x1^17 x2^41-17858 x1^18 x2^41-21346 x1^19 x2^41+25349 x1^20 x2^41+159137 x1^21 x2^41+320878 x1^22 x2^41+274058 x1^23 x2^41-316400 x1^24 x2^41-1536911 x1^25 x2^41-2792117 x1^26 x2^41-2710857 x1^27 x2^41+138846 x1^28 x2^41+5859068 x1^29 x2^41+12044804 x1^30 x2^41+14120912 x1^31 x2^41+7806496 x1^32 x2^41-7311251 x1^33 x2^41-25529149 x1^34 x2^41-36476023 x1^35 x2^41-30526169 x1^36 x2^41-5468368 x1^37 x2^41+29959662 x1^38 x2^41+58853613 x1^39 x2^41+64664627 x1^40 x2^41+40878897 x1^41 x2^41-4072181 x1^42 x2^41-50213517 x1^43 x2^41-76178635 x1^44 x2^41-70464399 x1^45 x2^41-37182056 x1^46 x2^41+6765345 x1^47 x2^41+41193283 x1^48 x2^41+52970025 x1^49 x2^41+41495143 x1^50 x2^41+16858654 x1^51 x2^41-7150470 x1^52 x2^41-20545212 x1^53 x2^41-20986715 x1^54 x2^41-12748801 x1^55 x2^41-2614926 x1^56 x2^41+4261264 x1^57 x2^41+6259052 x1^58 x2^41+4709758 x1^59 x2^41+2003912 x1^60 x2^41-58888 x1^61 x2^41-892767 x1^62 x2^41-817199 x1^63 x2^41-417235 x1^64 x2^41-92863 x1^65 x2^41+44294 x1^66 x2^41+54974 x1^67 x2^41+26593 x1^68 x2^41+5597 x1^69 x2^41-1316 x1^70 x2^41-1439 x1^71 x2^41-490 x1^72 x2^41-63 x1^73 x2^41+9 x1^74 x2^41+2 x1^75 x2^41+2 x1^13 x2^42+39 x1^14 x2^42+93 x1^15 x2^42-685 x1^16 x2^42-3914 x1^17 x2^42-7499 x1^18 x2^42+2034 x1^19 x2^42+46834 x1^20 x2^42+123396 x1^21 x2^42+143847 x1^22 x2^42-72472 x1^23 x2^42-658310 x1^24 x2^42-1409478 x1^25 x2^42-1594236 x1^26 x2^42-199794 x1^27 x2^42+3208980 x1^28 x2^42+7470238 x1^29 x2^42+9575634 x1^30 x2^42+6017880 x1^31 x2^42-4495759 x1^32 x2^42-18621346 x1^33 x2^42-28467535 x1^34 x2^42-25299574 x1^35 x2^42-5419879 x1^36 x2^42+25432133 x1^37 x2^42+52844013 x1^38 x2^42+60485468 x1^39 x2^42+39672927 x1^40 x2^42-4072181 x1^41 x2^42-52087605 x1^42 x2^42-81594293 x1^43 x2^42-77795062 x1^44 x2^42-42092294 x1^45 x2^42+8595857 x1^46 x2^42+50939743 x1^47 x2^42+67405292 x1^48 x2^42+54484162 x1^49 x2^42+22767114 x1^50 x2^42-10370756 x1^51 x2^42-30450145 x1^52 x2^42-32336623 x1^53 x2^42-20545212 x1^54 x2^42-4525537 x1^55 x2^42+7335783 x1^56 x2^42+11461208 x1^57 x2^42+9166215 x1^58 x2^42+4216631 x1^59 x2^42+1274 x1^60 x2^42-1975667 x1^61 x2^42-1996779 x1^62 x2^42-1134238 x1^63 x2^42-306463 x1^64 x2^42+112911 x1^65 x2^42+182570 x1^66 x2^42+106347 x1^67 x2^42+29600 x1^68 x2^42-3939 x1^69 x2^42-8016 x1^70 x2^42-3789 x1^71 x2^42-806 x1^72 x2^42+36 x1^73 x2^42+67 x1^74 x2^42+11 x1^75 x2^42+9 x1^14 x2^43-16 x1^15 x2^43-506 x1^16 x2^43-1784 x1^17 x2^43-1034 x1^18 x2^43+10249 x1^19 x2^43+38359 x1^20 x2^43+61020 x1^21 x2^43+1512 x1^22 x2^43-234780 x1^23 x2^43-620623 x1^24 x2^43-830344 x1^25 x2^43-263297 x1^26 x2^43+1542888 x1^27 x2^43+4185976 x1^28 x2^43+5937506 x1^29 x2^43+4274860 x1^30 x2^43-2361456 x1^31 x2^43-12432165 x1^32 x2^43-20553277 x1^33 x2^43-19568039 x1^34 x2^43-5123933 x1^35 x2^43+19819526 x1^36 x2^43+44080534 x1^37 x2^43+52863404 x1^38 x2^43+36229028 x1^39 x2^43-3435243 x1^40 x2^43-50213517 x1^41 x2^43-81594293 x1^42 x2^43-80396790 x1^43 x2^43-44760761 x1^44 x2^43+9891264 x1^45 x2^43+58598817 x1^46 x2^43+79879106 x1^47 x2^43+66614069 x1^48 x2^43+28629220 x1^49 x2^43-13885327 x1^50 x2^43-41726769 x1^51 x2^43-45973516 x1^52 x2^43-30450145 x1^53 x2^43-7150470 x1^54 x2^43+11579424 x1^55 x2^43+19130809 x1^56 x2^43+16172147 x1^57 x2^43+7969876 x1^58 x2^43+221342 x1^59 x2^43-3906324 x1^60 x2^43-4309753 x1^61 x2^43-2682125 x1^62 x2^43-843572 x1^63 x2^43+239427 x1^64 x2^43+507698 x1^65 x2^43+344700 x1^66 x2^43+120055 x1^67 x2^43-4485 x1^68 x2^43-32119 x1^69 x2^43-19716 x1^70 x2^43-5809 x1^71 x2^43-120 x1^72 x2^43+622 x1^73 x2^43+246 x1^74 x2^43+29 x1^75 x2^43-2 x1^76 x2^43+x1^14 x2^44-21 x1^15 x2^44-232 x1^16 x2^44-467 x1^17 x2^44+1390 x1^18 x2^44+9112 x1^19 x2^44+20302 x1^20 x2^44+10990 x1^21 x2^44-66220 x1^22 x2^44-231580 x1^23 x2^44-376168 x1^24 x2^44-200173 x1^25 x2^44+633903 x1^26 x2^44+2092851 x1^27 x2^44+3333890 x1^28 x2^44+2767878 x1^29 x2^44-988297 x1^30 x2^44-7542281 x1^31 x2^44-13653298 x1^32 x2^44-14048374 x1^33 x2^44-4519491 x1^34 x2^44+14116618 x1^35 x2^44+34074876 x1^36 x2^44+43079489 x1^37 x2^44+31078416 x1^38 x2^44-2357504 x1^39 x2^44-44951808 x1^40 x2^44-76178635 x1^41 x2^44-77795062 x1^42 x2^44-44760761 x1^43 x2^44+10365964 x1^44 x2^44+62822882 x1^45 x2^44+88370892 x1^46 x2^44+76049741 x1^47 x2^44+33643112 x1^48 x2^44-17223823 x1^49 x2^44-53084061 x1^50 x2^44-60582717 x1^51 x2^44-41726769 x1^52 x2^44-10370756 x1^53 x2^44+16858654 x1^54 x2^44+29320834 x1^55 x2^44+26067943 x1^56 x2^44+13668030 x1^57 x2^44+723199 x1^58 x2^44-6987071 x1^59 x2^44-8338943 x1^60 x2^44-5620843 x1^61 x2^44-2002604 x1^62 x2^44+430261 x1^63 x2^44+1215246 x1^64 x2^44+941345 x1^65 x2^44+389926 x1^66 x2^44+17764 x1^67 x2^44-100664 x1^68 x2^44-78070 x1^69 x2^44-29544 x1^70 x2^44-2791 x1^71 x2^44+3421 x1^72 x2^44+2074 x1^73 x2^44+514 x1^74 x2^44+9 x1^75 x2^44-20 x1^76 x2^44-2 x1^77 x2^44-9 x1^15 x2^45-71 x1^16 x2^45+38 x1^17 x2^45+1462 x1^18 x2^45+5049 x1^19 x2^45+5770 x1^20 x2^45-13202 x1^21 x2^45-70817 x1^22 x2^45-143977 x1^23 x2^45-114139 x1^24 x2^45+212937 x1^25 x2^45+917704 x1^26 x2^45+1673395 x1^27 x2^45+1615306 x1^28 x2^45-260610 x1^29 x2^45-4117165 x1^30 x2^45-8288074 x1^31 x2^45-9302240 x1^32 x2^45-3665965 x1^33 x2^45+9127585 x1^34 x2^45+24313445 x1^35 x2^45+32627518 x1^36 x2^45+24956781 x1^37 x2^45-1148690 x1^38 x2^45-37326837 x1^39 x2^45-66339977 x1^40 x2^45-70464399 x1^41 x2^45-42092294 x1^42 x2^45+9891264 x1^43 x2^45+62822882 x1^44 x2^45+91379720 x1^45 x2^45+81219151 x1^46 x2^45+37023831 x1^47 x2^45-19853944 x1^48 x2^45-62900926 x1^49 x2^45-74275468 x1^50 x2^45-53084061 x1^51 x2^45-13885327 x1^52 x2^45+22767114 x1^53 x2^45+41495143 x1^54 x2^45+38649116 x1^55 x2^45+21429390 x1^56 x2^45+1633922 x1^57 x2^45-11408064 x1^58 x2^45-14617951 x1^59 x2^45-10575462 x1^60 x2^45-4183150 x1^61 x2^45+659093 x1^62 x2^45+2565454 x1^63 x2^45+2225792 x1^64 x2^45+1062424 x1^65 x2^45+124637 x1^66 x2^45-258201 x1^67 x2^45-248183 x1^68 x2^45-115487 x1^69 x2^45-19248 x1^70 x2^45+12905 x1^71 x2^45+11451 x1^72 x2^45+4124 x1^73 x2^45+503 x1^74 x2^45-200 x1^75 x2^45-85 x1^76 x2^45-7 x1^77 x2^45-2 x1^15 x2^46-11 x1^16 x2^46+112 x1^17 x2^46+831 x1^18 x2^46+1747 x1^19 x2^46-1326 x1^20 x2^46-16790 x1^21 x2^46-45192 x1^22 x2^46-50672 x1^23 x2^46+52933 x1^24 x2^46+344754 x1^25 x2^46+738084 x1^26 x2^46+837435 x1^27 x2^46+32900 x1^28 x2^46-1995894 x1^29 x2^46-4556382 x1^30 x2^46-5637046 x1^31 x2^46-2705234 x1^32 x2^46+5306544 x1^33 x2^46+15934747 x1^34 x2^46+22868458 x1^35 x2^46+18683758 x1^36 x2^46-107941 x1^37 x2^46-28671483 x1^38 x2^46-53787650 x1^39 x2^46-59644686 x1^40 x2^46-37182056 x1^41 x2^46+8595857 x1^42 x2^46+58598817 x1^43 x2^46+88370892 x1^44 x2^46+81219151 x1^45 x2^46+38220834 x1^46 x2^46-21305941 x1^47 x2^46-69576698 x1^48 x2^46-84951783 x1^49 x2^46-62900926 x1^50 x2^46-17223823 x1^51 x2^46+28629220 x1^52 x2^46+54484162 x1^53 x2^46+52970025 x1^54 x2^46+30904894 x1^55 x2^46+3008226 x1^56 x2^46-17131627 x1^57 x2^46-23421554 x1^58 x2^46-18054007 x1^59 x2^46-7813594 x1^60 x2^46+845380 x1^61 x2^46+4845231 x1^62 x2^46+4647499 x1^63 x2^46+2492852 x1^64 x2^46+449435 x1^65 x2^46-564399 x1^66 x2^46-661809 x1^67 x2^46-365932 x1^68 x2^46-87722 x1^69 x2^46+35490 x1^70 x2^46+46039 x1^71 x2^46+22085 x1^72 x2^46+4645 x1^73 x2^46-767 x1^74 x2^46-836 x1^75 x2^46-206 x1^76 x2^46-3 x1^77 x2^46+4 x1^78 x2^46+x1^16 x2^47+65 x1^17 x2^47+309 x1^18 x2^47+153 x1^19 x2^47-2833 x1^20 x2^47-11032 x1^21 x2^47-17558 x1^22 x2^47+7243 x1^23 x2^47+107065 x1^24 x2^47+279662 x1^25 x2^47+378752 x1^26 x2^47+95265 x1^27 x2^47-842691 x1^28 x2^47-2243679 x1^29 x2^47-3096662 x1^30 x2^47-1801440 x1^31 x2^47+2732583 x1^32 x2^47+9528061 x1^33 x2^47+14751003 x1^34 x2^47+12966111 x1^35 x2^47+574968 x1^36 x2^47-20305478 x1^37 x2^47-40487207 x1^38 x2^47-47076189 x1^39 x2^47-30782694 x1^40 x2^47+6765345 x1^41 x2^47+50939743 x1^42 x2^47+79879106 x1^43 x2^47+76049741 x1^44 x2^47+37023831 x1^45 x2^47-21305941 x1^46 x2^47-71945584 x1^47 x2^47-90810090 x1^48 x2^47-69576698 x1^49 x2^47-19853944 x1^50 x2^47+33643112 x1^51 x2^47+66614069 x1^52 x2^47+67405292 x1^53 x2^47+41193283 x1^54 x2^47+4793778 x1^55 x2^47-23808962 x1^56 x2^47-34520993 x1^57 x2^47-28183448 x1^58 x2^47-13190670 x1^59 x2^47+864806 x1^60 x2^47+8290421 x1^61 x2^47+8698272 x1^62 x2^47+5154169 x1^63 x2^47+1217431 x1^64 x2^47-1071762 x1^65 x2^47-1524365 x1^66 x2^47-974252 x1^67 x2^47-301636 x1^68 x2^47+71162 x1^69 x2^47+145796 x1^70 x2^47+87988 x1^71 x2^47+26250 x1^72 x2^47-905 x1^73 x2^47-4563 x1^74 x2^47-1960 x1^75 x2^47-267 x1^76 x2^47+65 x1^77 x2^47+21 x1^78 x2^47+x1^79 x2^47+x1^16 x2^48+21 x1^17 x2^48+65 x1^18 x2^48-267 x1^19 x2^48-1960 x1^20 x2^48-4563 x1^21 x2^48-905 x1^22 x2^48+26250 x1^23 x2^48+87988 x1^24 x2^48+145796 x1^25 x2^48+71162 x1^26 x2^48-301636 x1^27 x2^48-974252 x1^28 x2^48-1524365 x1^29 x2^48-1071762 x1^30 x2^48+1217431 x1^31 x2^48+5154169 x1^32 x2^48+8698272 x1^33 x2^48+8290421 x1^34 x2^48+864806 x1^35 x2^48-13190670 x1^36 x2^48-28183448 x1^37 x2^48-34520993 x1^38 x2^48-23808962 x1^39 x2^48+4793778 x1^40 x2^48+41193283 x1^41 x2^48+67405292 x1^42 x2^48+66614069 x1^43 x2^48+33643112 x1^44 x2^48-19853944 x1^45 x2^48-69576698 x1^46 x2^48-90810090 x1^47 x2^48-71945584 x1^48 x2^48-21305941 x1^49 x2^48+37023831 x1^50 x2^48+76049741 x1^51 x2^48+79879106 x1^52 x2^48+50939743 x1^53 x2^48+6765345 x1^54 x2^48-30782694 x1^55 x2^48-47076189 x1^56 x2^48-40487207 x1^57 x2^48-20305478 x1^58 x2^48+574968 x1^59 x2^48+12966111 x1^60 x2^48+14751003 x1^61 x2^48+9528061 x1^62 x2^48+2732583 x1^63 x2^48-1801440 x1^64 x2^48-3096662 x1^65 x2^48-2243679 x1^66 x2^48-842691 x1^67 x2^48+95265 x1^68 x2^48+378752 x1^69 x2^48+279662 x1^70 x2^48+107065 x1^71 x2^48+7243 x1^72 x2^48-17558 x1^73 x2^48-11032 x1^74 x2^48-2833 x1^75 x2^48+153 x1^76 x2^48+309 x1^77 x2^48+65 x1^78 x2^48+x1^79 x2^48+4 x1^17 x2^49-3 x1^18 x2^49-206 x1^19 x2^49-836 x1^20 x2^49-767 x1^21 x2^49+4645 x1^22 x2^49+22085 x1^23 x2^49+46039 x1^24 x2^49+35490 x1^25 x2^49-87722 x1^26 x2^49-365932 x1^27 x2^49-661809 x1^28 x2^49-564399 x1^29 x2^49+449435 x1^30 x2^49+2492852 x1^31 x2^49+4647499 x1^32 x2^49+4845231 x1^33 x2^49+845380 x1^34 x2^49-7813594 x1^35 x2^49-18054007 x1^36 x2^49-23421554 x1^37 x2^49-17131627 x1^38 x2^49+3008226 x1^39 x2^49+30904894 x1^40 x2^49+52970025 x1^41 x2^49+54484162 x1^42 x2^49+28629220 x1^43 x2^49-17223823 x1^44 x2^49-62900926 x1^45 x2^49-84951783 x1^46 x2^49-69576698 x1^47 x2^49-21305941 x1^48 x2^49+38220834 x1^49 x2^49+81219151 x1^50 x2^49+88370892 x1^51 x2^49+58598817 x1^52 x2^49+8595857 x1^53 x2^49-37182056 x1^54 x2^49-59644686 x1^55 x2^49-53787650 x1^56 x2^49-28671483 x1^57 x2^49-107941 x1^58 x2^49+18683758 x1^59 x2^49+22868458 x1^60 x2^49+15934747 x1^61 x2^49+5306544 x1^62 x2^49-2705234 x1^63 x2^49-5637046 x1^64 x2^49-4556382 x1^65 x2^49-1995894 x1^66 x2^49+32900 x1^67 x2^49+837435 x1^68 x2^49+738084 x1^69 x2^49+344754 x1^70 x2^49+52933 x1^71 x2^49-50672 x1^72 x2^49-45192 x1^73 x2^49-16790 x1^74 x2^49-1326 x1^75 x2^49+1747 x1^76 x2^49+831 x1^77 x2^49+112 x1^78 x2^49-11 x1^79 x2^49-2 x1^80 x2^49-7 x1^18 x2^50-85 x1^19 x2^50-200 x1^20 x2^50+503 x1^21 x2^50+4124 x1^22 x2^50+11451 x1^23 x2^50+12905 x1^24 x2^50-19248 x1^25 x2^50-115487 x1^26 x2^50-248183 x1^27 x2^50-258201 x1^28 x2^50+124637 x1^29 x2^50+1062424 x1^30 x2^50+2225792 x1^31 x2^50+2565454 x1^32 x2^50+659093 x1^33 x2^50-4183150 x1^34 x2^50-10575462 x1^35 x2^50-14617951 x1^36 x2^50-11408064 x1^37 x2^50+1633922 x1^38 x2^50+21429390 x1^39 x2^50+38649116 x1^40 x2^50+41495143 x1^41 x2^50+22767114 x1^42 x2^50-13885327 x1^43 x2^50-53084061 x1^44 x2^50-74275468 x1^45 x2^50-62900926 x1^46 x2^50-19853944 x1^47 x2^50+37023831 x1^48 x2^50+81219151 x1^49 x2^50+91379720 x1^50 x2^50+62822882 x1^51 x2^50+9891264 x1^52 x2^50-42092294 x1^53 x2^50-70464399 x1^54 x2^50-66339977 x1^55 x2^50-37326837 x1^56 x2^50-1148690 x1^57 x2^50+24956781 x1^58 x2^50+32627518 x1^59 x2^50+24313445 x1^60 x2^50+9127585 x1^61 x2^50-3665965 x1^62 x2^50-9302240 x1^63 x2^50-8288074 x1^64 x2^50-4117165 x1^65 x2^50-260610 x1^66 x2^50+1615306 x1^67 x2^50+1673395 x1^68 x2^50+917704 x1^69 x2^50+212937 x1^70 x2^50-114139 x1^71 x2^50-143977 x1^72 x2^50-70817 x1^73 x2^50-13202 x1^74 x2^50+5770 x1^75 x2^50+5049 x1^76 x2^50+1462 x1^77 x2^50+38 x1^78 x2^50-71 x1^79 x2^50-9 x1^80 x2^50-2 x1^18 x2^51-20 x1^19 x2^51+9 x1^20 x2^51+514 x1^21 x2^51+2074 x1^22 x2^51+3421 x1^23 x2^51-2791 x1^24 x2^51-29544 x1^25 x2^51-78070 x1^26 x2^51-100664 x1^27 x2^51+17764 x1^28 x2^51+389926 x1^29 x2^51+941345 x1^30 x2^51+1215246 x1^31 x2^51+430261 x1^32 x2^51-2002604 x1^33 x2^51-5620843 x1^34 x2^51-8338943 x1^35 x2^51-6987071 x1^36 x2^51+723199 x1^37 x2^51+13668030 x1^38 x2^51+26067943 x1^39 x2^51+29320834 x1^40 x2^51+16858654 x1^41 x2^51-10370756 x1^42 x2^51-41726769 x1^43 x2^51-60582717 x1^44 x2^51-53084061 x1^45 x2^51-17223823 x1^46 x2^51+33643112 x1^47 x2^51+76049741 x1^48 x2^51+88370892 x1^49 x2^51+62822882 x1^50 x2^51+10365964 x1^51 x2^51-44760761 x1^52 x2^51-77795062 x1^53 x2^51-76178635 x1^54 x2^51-44951808 x1^55 x2^51-2357504 x1^56 x2^51+31078416 x1^57 x2^51+43079489 x1^58 x2^51+34074876 x1^59 x2^51+14116618 x1^60 x2^51-4519491 x1^61 x2^51-14048374 x1^62 x2^51-13653298 x1^63 x2^51-7542281 x1^64 x2^51-988297 x1^65 x2^51+2767878 x1^66 x2^51+3333890 x1^67 x2^51+2092851 x1^68 x2^51+633903 x1^69 x2^51-200173 x1^70 x2^51-376168 x1^71 x2^51-231580 x1^72 x2^51-66220 x1^73 x2^51+10990 x1^74 x2^51+20302 x1^75 x2^51+9112 x1^76 x2^51+1390 x1^77 x2^51-467 x1^78 x2^51-232 x1^79 x2^51-21 x1^80 x2^51+x1^81 x2^51-2 x1^19 x2^52+29 x1^20 x2^52+246 x1^21 x2^52+622 x1^22 x2^52-120 x1^23 x2^52-5809 x1^24 x2^52-19716 x1^25 x2^52-32119 x1^26 x2^52-4485 x1^27 x2^52+120055 x1^28 x2^52+344700 x1^29 x2^52+507698 x1^30 x2^52+239427 x1^31 x2^52-843572 x1^32 x2^52-2682125 x1^33 x2^52-4309753 x1^34 x2^52-3906324 x1^35 x2^52+221342 x1^36 x2^52+7969876 x1^37 x2^52+16172147 x1^38 x2^52+19130809 x1^39 x2^52+11579424 x1^40 x2^52-7150470 x1^41 x2^52-30450145 x1^42 x2^52-45973516 x1^43 x2^52-41726769 x1^44 x2^52-13885327 x1^45 x2^52+28629220 x1^46 x2^52+66614069 x1^47 x2^52+79879106 x1^48 x2^52+58598817 x1^49 x2^52+9891264 x1^50 x2^52-44760761 x1^51 x2^52-80396790 x1^52 x2^52-81594293 x1^53 x2^52-50213517 x1^54 x2^52-3435243 x1^55 x2^52+36229028 x1^56 x2^52+52863404 x1^57 x2^52+44080534 x1^58 x2^52+19819526 x1^59 x2^52-5123933 x1^60 x2^52-19568039 x1^61 x2^52-20553277 x1^62 x2^52-12432165 x1^63 x2^52-2361456 x1^64 x2^52+4274860 x1^65 x2^52+5937506 x1^66 x2^52+4185976 x1^67 x2^52+1542888 x1^68 x2^52-263297 x1^69 x2^52-830344 x1^70 x2^52-620623 x1^71 x2^52-234780 x1^72 x2^52+1512 x1^73 x2^52+61020 x1^74 x2^52+38359 x1^75 x2^52+10249 x1^76 x2^52-1034 x1^77 x2^52-1784 x1^78 x2^52-506 x1^79 x2^52-16 x1^80 x2^52+9 x1^81 x2^52+11 x1^20 x2^53+67 x1^21 x2^53+36 x1^22 x2^53-806 x1^23 x2^53-3789 x1^24 x2^53-8016 x1^25 x2^53-3939 x1^26 x2^53+29600 x1^27 x2^53+106347 x1^28 x2^53+182570 x1^29 x2^53+112911 x1^30 x2^53-306463 x1^31 x2^53-1134238 x1^32 x2^53-1996779 x1^33 x2^53-1975667 x1^34 x2^53+1274 x1^35 x2^53+4216631 x1^36 x2^53+9166215 x1^37 x2^53+11461208 x1^38 x2^53+7335783 x1^39 x2^53-4525537 x1^40 x2^53-20545212 x1^41 x2^53-32336623 x1^42 x2^53-30450145 x1^43 x2^53-10370756 x1^44 x2^53+22767114 x1^45 x2^53+54484162 x1^46 x2^53+67405292 x1^47 x2^53+50939743 x1^48 x2^53+8595857 x1^49 x2^53-42092294 x1^50 x2^53-77795062 x1^51 x2^53-81594293 x1^52 x2^53-52087605 x1^53 x2^53-4072181 x1^54 x2^53+39672927 x1^55 x2^53+60485468 x1^56 x2^53+52844013 x1^57 x2^53+25432133 x1^58 x2^53-5419879 x1^59 x2^53-25299574 x1^60 x2^53-28467535 x1^61 x2^53-18621346 x1^62 x2^53-4495759 x1^63 x2^53+6017880 x1^64 x2^53+9575634 x1^65 x2^53+7470238 x1^66 x2^53+3208980 x1^67 x2^53-199794 x1^68 x2^53-1594236 x1^69 x2^53-1409478 x1^70 x2^53-658310 x1^71 x2^53-72472 x1^72 x2^53+143847 x1^73 x2^53+123396 x1^74 x2^53+46834 x1^75 x2^53+2034 x1^76 x2^53-7499 x1^77 x2^53-3914 x1^78 x2^53-685 x1^79 x2^53+93 x1^80 x2^53+39 x1^81 x2^53+2 x1^82 x2^53+2 x1^20 x2^54+9 x1^21 x2^54-63 x1^22 x2^54-490 x1^23 x2^54-1439 x1^24 x2^54-1316 x1^25 x2^54+5597 x1^26 x2^54+26593 x1^27 x2^54+54974 x1^28 x2^54+44294 x1^29 x2^54-92863 x1^30 x2^54-417235 x1^31 x2^54-817199 x1^32 x2^54-892767 x1^33 x2^54-58888 x1^34 x2^54+2003912 x1^35 x2^54+4709758 x1^36 x2^54+6259052 x1^37 x2^54+4261264 x1^38 x2^54-2614926 x1^39 x2^54-12748801 x1^40 x2^54-20986715 x1^41 x2^54-20545212 x1^42 x2^54-7150470 x1^43 x2^54+16858654 x1^44 x2^54+41495143 x1^45 x2^54+52970025 x1^46 x2^54+41193283 x1^47 x2^54+6765345 x1^48 x2^54-37182056 x1^49 x2^54-70464399 x1^50 x2^54-76178635 x1^51 x2^54-50213517 x1^52 x2^54-4072181 x1^53 x2^54+40878897 x1^54 x2^54+64664627 x1^55 x2^54+58853613 x1^56 x2^54+29959662 x1^57 x2^54-5468368 x1^58 x2^54-30526169 x1^59 x2^54-36476023 x1^60 x2^54-25529149 x1^61 x2^54-7311251 x1^62 x2^54+7806496 x1^63 x2^54+14120912 x1^64 x2^54+12044804 x1^65 x2^54+5859068 x1^66 x2^54+138846 x1^67 x2^54-2710857 x1^68 x2^54-2792117 x1^69 x2^54-1536911 x1^70 x2^54-316400 x1^71 x2^54+274058 x1^72 x2^54+320878 x1^73 x2^54+159137 x1^74 x2^54+25349 x1^75 x2^54-21346 x1^76 x2^54-17858 x1^77 x2^54-5779 x1^78 x2^54-207 x1^79 x2^54+446 x1^80 x2^54+103 x1^81 x2^54+2 x1^82 x2^54-x1^21 x2^55-35 x1^22 x2^55-165 x1^23 x2^55-257 x1^24 x2^55+744 x1^25 x2^55+5107 x1^26 x2^55+13140 x1^27 x2^55+13987 x1^28 x2^55-22583 x1^29 x2^55-130144 x1^30 x2^55-289621 x1^31 x2^55-354643 x1^32 x2^55-51855 x1^33 x2^55+844731 x1^34 x2^55+2170780 x1^35 x2^55+3089794 x1^36 x2^55+2251611 x1^37 x2^55-1366019 x1^38 x2^55-7229380 x1^39 x2^55-12492157 x1^40 x2^55-12748801 x1^41 x2^55-4525537 x1^42 x2^55+11579424 x1^43 x2^55+29320834 x1^44 x2^55+38649116 x1^45 x2^55+30904894 x1^46 x2^55+4793778 x1^47 x2^55-30782694 x1^48 x2^55-59644686 x1^49 x2^55-66339977 x1^50 x2^55-44951808 x1^51 x2^55-3435243 x1^52 x2^55+39672927 x1^53 x2^55+64664627 x1^54 x2^55+60997539 x1^55 x2^55+32495835 x1^56 x2^55-5402289 x1^57 x2^55-34514850 x1^58 x2^55-43413146 x1^59 x2^55-32202428 x1^60 x2^55-10468396 x1^61 x2^55+9430671 x1^62 x2^55+19195235 x1^63 x2^55+17709525 x1^64 x2^55+9553107 x1^65 x2^55+902675 x1^66 x2^55-4149394 x1^67 x2^55-4913557 x1^68 x2^55-3099071 x1^69 x2^55-889248 x1^70 x2^55+423780 x1^71 x2^55+702444 x1^72 x2^55+433345 x1^73 x2^55+114325 x1^74 x2^55-41860 x1^75 x2^55-58404 x1^76 x2^55-27522 x1^77 x2^55-4660 x1^78 x2^55+1786 x1^79 x2^55+1157 x1^80 x2^55+169 x1^81 x2^55-14 x1^82 x2^55-2 x1^83 x2^55-8 x1^22 x2^56-26 x1^23 x2^56+63 x1^24 x2^56+695 x1^25 x2^56+2347 x1^26 x2^56+3326 x1^27 x2^56-4079 x1^28 x2^56-33220 x1^29 x2^56-86218 x1^30 x2^56-120865 x1^31 x2^56-29588 x1^32 x2^56+310472 x1^33 x2^56+885410 x1^34 x2^56+1362413 x1^35 x2^56+1072249 x1^36 x2^56-639827 x1^37 x2^56-3716297 x1^38 x2^56-6774148 x1^39 x2^56-7229380 x1^40 x2^56-2614926 x1^41 x2^56+7335783 x1^42 x2^56+19130809 x1^43 x2^56+26067943 x1^44 x2^56+21429390 x1^45 x2^56+3008226 x1^46 x2^56-23808962 x1^47 x2^56-47076189 x1^48 x2^56-53787650 x1^49 x2^56-37326837 x1^50 x2^56-2357504 x1^51 x2^56+36229028 x1^52 x2^56+60485468 x1^53 x2^56+58853613 x1^54 x2^56+32495835 x1^55 x2^56-5362780 x1^56 x2^56-36674901 x1^57 x2^56-48138525 x1^58 x2^56-37517494 x1^59 x2^56-13410670 x1^60 x2^56+10723716 x1^61 x2^56+24205585 x1^62 x2^56+23914880 x1^63 x2^56+14070408 x1^64 x2^56+2161743 x1^65 x2^56-5788560 x1^66 x2^56-7798810 x1^67 x2^56-5514330 x1^68 x2^56-1979235 x1^69 x2^56+523360 x1^70 x2^56+1328652 x1^71 x2^56+989376 x1^72 x2^56+356715 x1^73 x2^56-47774 x1^74 x2^56-148439 x1^75 x2^56-94088 x1^76 x2^56-26841 x1^77 x2^56+2919 x1^78 x2^56+5806 x1^79 x2^56+2004 x1^80 x2^56+91 x1^81 x2^56-85 x1^82 x2^56-11 x1^83 x2^56-x1^22 x2^57+2 x1^23 x2^57+56 x1^24 x2^57+276 x1^25 x2^57+550 x1^26 x2^57-514 x1^27 x2^57-6544 x1^28 x2^57-20644 x1^29 x2^57-33994 x1^30 x2^57-12516 x1^31 x2^57+97217 x1^32 x2^57+313747 x1^33 x2^57+528618 x1^34 x2^57+454204 x1^35 x2^57-263905 x1^36 x2^57-1714464 x1^37 x2^57-3315288 x1^38 x2^57-3716297 x1^39 x2^57-1366019 x1^40 x2^57+4261264 x1^41 x2^57+11461208 x1^42 x2^57+16172147 x1^43 x2^57+13668030 x1^44 x2^57+1633922 x1^45 x2^57-17131627 x1^46 x2^57-34520993 x1^47 x2^57-40487207 x1^48 x2^57-28671483 x1^49 x2^57-1148690 x1^50 x2^57+31078416 x1^51 x2^57+52863404 x1^52 x2^57+52844013 x1^53 x2^57+29959662 x1^54 x2^57-5402289 x1^55 x2^57-36674901 x1^56 x2^57-49815343 x1^57 x2^57-40470596 x1^58 x2^57-15509930 x1^59 x2^57+11598748 x1^60 x2^57+28459202 x1^61 x2^57+29820662 x1^62 x2^57+18874483 x1^63 x2^57+3829643 x1^64 x2^57-7445094 x1^65 x2^57-11284488 x1^66 x2^57-8801277 x1^67 x2^57-3723449 x1^68 x2^57+462066 x1^69 x2^57+2223125 x1^70 x2^57+1949434 x1^71 x2^57+880815 x1^72 x2^57+17428 x1^73 x2^57-306292 x1^74 x2^57-252771 x1^75 x2^57-100182 x1^76 x2^57-4701 x1^77 x2^57+18674 x1^78 x2^57+10835 x1^79 x2^57+2159 x1^80 x2^57-437 x1^81 x2^57-266 x1^82 x2^57-28 x1^83 x2^57-x1^84 x2^57+x1^23 x2^58+16 x1^24 x2^58+51 x1^25 x2^58-42 x1^26 x2^58-933 x1^27 x2^58-3699 x1^28 x2^58-7485 x1^29 x2^58-3958 x1^30 x2^58+25014 x1^31 x2^58+93844 x1^32 x2^58+176330 x1^33 x2^58+167862 x1^34 x2^58-94614 x1^35 x2^58-700286 x1^36 x2^58-1448790 x1^37 x2^58-1714464 x1^38 x2^58-639827 x1^39 x2^58+2251611 x1^40 x2^58+6259052 x1^41 x2^58+9166215 x1^42 x2^58+7969876 x1^43 x2^58+723199 x1^44 x2^58-11408064 x1^45 x2^58-23421554 x1^46 x2^58-28183448 x1^47 x2^58-20305478 x1^48 x2^58-107941 x1^49 x2^58+24956781 x1^50 x2^58+43079489 x1^51 x2^58+44080534 x1^52 x2^58+25432133 x1^53 x2^58-5468368 x1^54 x2^58-34514850 x1^55 x2^58-48138525 x1^56 x2^58-40470596 x1^57 x2^58-16271925 x1^58 x2^58+12034190 x1^59 x2^58+31315139 x1^60 x2^58+34471760 x1^61 x2^58+23192583 x1^62 x2^58+5638240 x1^63 x2^58-8921976 x1^64 x2^58-15013541 x1^65 x2^58-12736627 x1^66 x2^58-6125875 x1^67 x2^58+138496 x1^68 x2^58+3339424 x1^69 x2^58+3394700 x1^70 x2^58+1822359 x1^71 x2^58+248658 x1^72 x2^58-527972 x1^73 x2^58-561490 x1^74 x2^58-284582 x1^75 x2^58-47325 x1^76 x2^58+43417 x1^77 x2^58+38963 x1^78 x2^58+13584 x1^79 x2^58+229 x1^80 x2^58-1689 x1^81 x2^58-536 x1^82 x2^58-25 x1^83 x2^58+6 x1^84 x2^58+2 x1^24 x2^59-2 x1^25 x2^59-80 x1^26 x2^59-442 x1^27 x2^59-1149 x1^28 x2^59-868 x1^29 x2^59+5072 x1^30 x2^59+22767 x1^31 x2^59+48950 x1^32 x2^59+52791 x1^33 x2^59-28496 x1^34 x2^59-248505 x1^35 x2^59-555817 x1^36 x2^59-700286 x1^37 x2^59-263905 x1^38 x2^59+1072249 x1^39 x2^59+3089794 x1^40 x2^59+4709758 x1^41 x2^59+4216631 x1^42 x2^59+221342 x1^43 x2^59-6987071 x1^44 x2^59-14617951 x1^45 x2^59-18054007 x1^46 x2^59-13190670 x1^47 x2^59+574968 x1^48 x2^59+18683758 x1^49 x2^59+32627518 x1^50 x2^59+34074876 x1^51 x2^59+19819526 x1^52 x2^59-5419879 x1^53 x2^59-30526169 x1^54 x2^59-43413146 x1^55 x2^59-37517494 x1^56 x2^59-15509930 x1^57 x2^59+12034190 x1^58 x2^59+32320841 x1^59 x2^59+37037975 x1^60 x2^59+26203263 x1^61 x2^59+7190251 x1^62 x2^59-10063107 x1^63 x2^59-18489371 x1^64 x2^59-16850499 x1^65 x2^59-8977273 x1^66 x2^59-492748 x1^67 x2^59+4570199 x1^68 x2^59+5301014 x1^69 x2^59+3272689 x1^70 x2^59+752932 x1^71 x2^59-775154 x1^72 x2^59-1068134 x1^73 x2^59-660943 x1^74 x2^59-178079 x1^75 x2^59+73441 x1^76 x2^59+106009 x1^77 x2^59+52907 x1^78 x2^59+8874 x1^79 x2^59-5037 x1^80 x2^59-3593 x1^81 x2^59-709 x1^82 x2^59+67 x1^83 x2^59+29 x1^84 x2^59+2 x1^85 x2^59-3 x1^25 x2^60-27 x1^26 x2^60-105 x1^27 x2^60-112 x1^28 x2^60+741 x1^29 x2^60+4176 x1^30 x2^60+10679 x1^31 x2^60+13462 x1^32 x2^60-6999 x1^33 x2^60-74625 x1^34 x2^60-183378 x1^35 x2^60-248505 x1^36 x2^60-94614 x1^37 x2^60+454204 x1^38 x2^60+1362413 x1^39 x2^60+2170780 x1^40 x2^60+2003912 x1^41 x2^60+1274 x1^42 x2^60-3906324 x1^43 x2^60-8338943 x1^44 x2^60-10575462 x1^45 x2^60-7813594 x1^46 x2^60+864806 x1^47 x2^60+12966111 x1^48 x2^60+22868458 x1^49 x2^60+24313445 x1^50 x2^60+14116618 x1^51 x2^60-5123933 x1^52 x2^60-25299574 x1^53 x2^60-36476023 x1^54 x2^60-32202428 x1^55 x2^60-13410670 x1^56 x2^60+11598748 x1^57 x2^60+31315139 x1^58 x2^60+37037975 x1^59 x2^60+27284872 x1^60 x2^60+8089343 x1^61 x2^60-10772106 x1^62 x2^60-21181537 x1^63 x2^60-20496043 x1^64 x2^60-11857392 x1^65 x2^60-1355110 x1^66 x2^60+5763677 x1^67 x2^60+7521706 x1^68 x2^60+5205235 x1^69 x2^60+1609408 x1^70 x2^60-981187 x1^71 x2^60-1784044 x1^72 x2^60-1305972 x1^73 x2^60-473680 x1^74 x2^60+81763 x1^75 x2^60+232085 x1^76 x2^60+153733 x1^77 x2^60+45457 x1^78 x2^60-7222 x1^79 x2^60-13187 x1^80 x2^60-5180 x1^81 x2^60-317 x1^82 x2^60+360 x1^83 x2^60+82 x1^84 x2^60+4 x1^85 x2^60-3 x1^26 x2^61-6 x1^27 x2^61+72 x1^28 x2^61+511 x1^29 x2^61+1669 x1^30 x2^61+2590 x1^31 x2^61-1334 x1^32 x2^61-18175 x1^33 x2^61-50269 x1^34 x2^61-74625 x1^35 x2^61-28496 x1^36 x2^61+167862 x1^37 x2^61+528618 x1^38 x2^61+885410 x1^39 x2^61+844731 x1^40 x2^61-58888 x1^41 x2^61-1975667 x1^42 x2^61-4309753 x1^43 x2^61-5620843 x1^44 x2^61-4183150 x1^45 x2^61+845380 x1^46 x2^61+8290421 x1^47 x2^61+14751003 x1^48 x2^61+15934747 x1^49 x2^61+9127585 x1^50 x2^61-4519491 x1^51 x2^61-19568039 x1^52 x2^61-28467535 x1^53 x2^61-25529149 x1^54 x2^61-10468396 x1^55 x2^61+10723716 x1^56 x2^61+28459202 x1^57 x2^61+34471760 x1^58 x2^61+26203263 x1^59 x2^61+8089343 x1^60 x2^61-11012260 x1^61 x2^61-22650485 x1^62 x2^61-23015757 x1^63 x2^61-14220732 x1^64 x2^61-2259439 x1^65 x2^61+6775436 x1^66 x2^61+9779661 x1^67 x2^61+7443176 x1^68 x2^61+2799112 x1^69 x2^61-1072541 x1^70 x2^61-2670793 x1^71 x2^61-2258188 x1^72 x2^61-1012349 x1^73 x2^61+16797 x1^74 x2^61+423828 x1^75 x2^61+358360 x1^76 x2^61+148220 x1^77 x2^61+5521 x1^78 x2^61-33550 x1^79 x2^61-21001 x1^80 x2^61-4631 x1^81 x2^61+1156 x1^82 x2^61+899 x1^83 x2^61+132 x1^84 x2^61-5 x1^85 x2^61-x1^86 x2^61+3 x1^27 x2^62+32 x1^28 x2^62+153 x1^29 x2^62+325 x1^30 x2^62-186 x1^31 x2^62-3355 x1^32 x2^62-10857 x1^33 x2^62-18175 x1^34 x2^62-6999 x1^35 x2^62+52791 x1^36 x2^62+176330 x1^37 x2^62+313747 x1^38 x2^62+310472 x1^39 x2^62-51855 x1^40 x2^62-892767 x1^41 x2^62-1996779 x1^42 x2^62-2682125 x1^43 x2^62-2002604 x1^44 x2^62+659093 x1^45 x2^62+4845231 x1^46 x2^62+8698272 x1^47 x2^62+9528061 x1^48 x2^62+5306544 x1^49 x2^62-3665965 x1^50 x2^62-14048374 x1^51 x2^62-20553277 x1^52 x2^62-18621346 x1^53 x2^62-7311251 x1^54 x2^62+9430671 x1^55 x2^62+24205585 x1^56 x2^62+29820662 x1^57 x2^62+23192583 x1^58 x2^62+7190251 x1^59 x2^62-10772106 x1^60 x2^62-22650485 x1^61 x2^62-23914866 x1^62 x2^62-15556842 x1^63 x2^62-2948164 x1^64 x2^62+7496170 x1^65 x2^62+11739258 x1^66 x2^62+9658241 x1^67 x2^62+4185246 x1^68 x2^62-1013953 x1^69 x2^62-3631943 x1^70 x2^62-3483110 x1^71 x2^62-1834630 x1^72 x2^62-180391 x1^73 x2^62+663512 x1^74 x2^62+702343 x1^75 x2^62+369410 x1^76 x2^62+64577 x1^77 x2^62-63079 x1^78 x2^62-60457 x1^79 x2^62-22406 x1^80 x2^62+119 x1^81 x2^62+3945 x1^82 x2^62+1518 x1^83 x2^62+90 x1^84 x2^62-45 x1^85 x2^62-7 x1^86 x2^62+5 x1^28 x2^63+18 x1^29 x2^63-18 x1^30 x2^63-414 x1^31 x2^63-1686 x1^32 x2^63-3355 x1^33 x2^63-1334 x1^34 x2^63+13462 x1^35 x2^63+48950 x1^36 x2^63+93844 x1^37 x2^63+97217 x1^38 x2^63-29588 x1^39 x2^63-354643 x1^40 x2^63-817199 x1^41 x2^63-1134238 x1^42 x2^63-843572 x1^43 x2^63+430261 x1^44 x2^63+2565454 x1^45 x2^63+4647499 x1^46 x2^63+5154169 x1^47 x2^63+2732583 x1^48 x2^63-2705234 x1^49 x2^63-9302240 x1^50 x2^63-13653298 x1^51 x2^63-12432165 x1^52 x2^63-4495759 x1^53 x2^63+7806496 x1^54 x2^63+19195235 x1^55 x2^63+23914880 x1^56 x2^63+18874483 x1^57 x2^63+5638240 x1^58 x2^63-10063107 x1^59 x2^63-21181537 x1^60 x2^63-23015757 x1^61 x2^63-15556842 x1^62 x2^63-3207767 x1^63 x2^63+7867186 x1^64 x2^63+13069706 x1^65 x2^63+11451006 x1^66 x2^63+5506564 x1^67 x2^63-828282 x1^68 x2^63-4547824 x1^69 x2^63-4854748 x1^70 x2^63-2907642 x1^71 x2^63-549159 x1^72 x2^63+910703 x1^73 x2^63+1191964 x1^74 x2^63+756618 x1^75 x2^63+215460 x1^76 x2^63-87414 x1^77 x2^63-136563 x1^78 x2^63-71806 x1^79 x2^63-11353 x1^80 x2^63+9731 x1^81 x2^63+7317 x1^82 x2^63+1725 x1^83 x2^63-198 x1^84 x2^63-137 x1^85 x2^63-13 x1^86 x2^63-x1^29 x2^64-25 x1^30 x2^64-155 x1^31 x2^64-414 x1^32 x2^64-186 x1^33 x2^64+2590 x1^34 x2^64+10679 x1^35 x2^64+22767 x1^36 x2^64+25014 x1^37 x2^64-12516 x1^38 x2^64-120865 x1^39 x2^64-289621 x1^40 x2^64-417235 x1^41 x2^64-306463 x1^42 x2^64+239427 x1^43 x2^64+1215246 x1^44 x2^64+2225792 x1^45 x2^64+2492852 x1^46 x2^64+1217431 x1^47 x2^64-1801440 x1^48 x2^64-5637046 x1^49 x2^64-8288074 x1^50 x2^64-7542281 x1^51 x2^64-2361456 x1^52 x2^64+6017880 x1^53 x2^64+14120912 x1^54 x2^64+17709525 x1^55 x2^64+14070408 x1^56 x2^64+3829643 x1^57 x2^64-8921976 x1^58 x2^64-18489371 x1^59 x2^64-20496043 x1^60 x2^64-14220732 x1^61 x2^64-2948164 x1^62 x2^64+7867186 x1^63 x2^64+13542817 x1^64 x2^64+12456057 x1^65 x2^64+6466843 x1^66 x2^64-604623 x1^67 x2^64-5290792 x1^68 x2^64-6177001 x1^69 x2^64-4097323 x1^70 x2^64-1074091 x1^71 x2^64+1118171 x1^72 x2^64+1796036 x1^73 x2^64+1326556 x1^74 x2^64+502838 x1^75 x2^64-77959 x1^76 x2^64-254178 x1^77 x2^64-176641 x1^78 x2^64-51971 x1^79 x2^64+14098 x1^80 x2^64+21918 x1^81 x2^64+9418 x1^82 x2^64+799 x1^83 x2^64-858 x1^84 x2^64-263 x1^85 x2^64-11 x1^86 x2^64+3 x1^87 x2^64-5 x1^30 x2^65-25 x1^31 x2^65-18 x1^32 x2^65+325 x1^33 x2^65+1669 x1^34 x2^65+4176 x1^35 x2^65+5072 x1^36 x2^65-3958 x1^37 x2^65-33994 x1^38 x2^65-86218 x1^39 x2^65-130144 x1^40 x2^65-92863 x1^41 x2^65+112911 x1^42 x2^65+507698 x1^43 x2^65+941345 x1^44 x2^65+1062424 x1^45 x2^65+449435 x1^46 x2^65-1071762 x1^47 x2^65-3096662 x1^48 x2^65-4556382 x1^49 x2^65-4117165 x1^50 x2^65-988297 x1^51 x2^65+4274860 x1^52 x2^65+9575634 x1^53 x2^65+12044804 x1^54 x2^65+9553107 x1^55 x2^65+2161743 x1^56 x2^65-7445094 x1^57 x2^65-15013541 x1^58 x2^65-16850499 x1^59 x2^65-11857392 x1^60 x2^65-2259439 x1^61 x2^65+7496170 x1^62 x2^65+13069706 x1^63 x2^65+12456057 x1^64 x2^65+6816631 x1^65 x2^65-453711 x1^66 x2^65-5773699 x1^67 x2^65-7223635 x1^68 x2^65-5200152 x1^69 x2^65-1668797 x1^70 x2^65+1251335 x1^71 x2^65+2442783 x1^72 x2^65+2045397 x1^73 x2^65+942106 x1^74 x2^65-2041 x1^75 x2^65-404073 x1^76 x2^65-356661 x1^77 x2^65-149163 x1^78 x2^65+3339 x1^79 x2^65+47701 x1^80 x2^65+31040 x1^81 x2^65+7718 x1^82 x2^65-1793 x1^83 x2^65-1809 x1^84 x2^65-334 x1^85 x2^65+33 x1^86 x2^65+12 x1^87 x2^65-x1^31 x2^66+18 x1^32 x2^66+153 x1^33 x2^66+511 x1^34 x2^66+741 x1^35 x2^66-868 x1^36 x2^66-7485 x1^37 x2^66-20644 x1^38 x2^66-33220 x1^39 x2^66-22583 x1^40 x2^66+44294 x1^41 x2^66+182570 x1^42 x2^66+344700 x1^43 x2^66+389926 x1^44 x2^66+124637 x1^45 x2^66-564399 x1^46 x2^66-1524365 x1^47 x2^66-2243679 x1^48 x2^66-1995894 x1^49 x2^66-260610 x1^50 x2^66+2767878 x1^51 x2^66+5937506 x1^52 x2^66+7470238 x1^53 x2^66+5859068 x1^54 x2^66+902675 x1^55 x2^66-5788560 x1^56 x2^66-11284488 x1^57 x2^66-12736627 x1^58 x2^66-8977273 x1^59 x2^66-1355110 x1^60 x2^66+6775436 x1^61 x2^66+11739258 x1^62 x2^66+11451006 x1^63 x2^66+6466843 x1^64 x2^66-453711 x1^65 x2^66-5938501 x1^66 x2^66-7802729 x1^67 x2^66-5981263 x1^68 x2^66-2194390 x1^69 x2^66+1311802 x1^70 x2^66+3040411 x1^71 x2^66+2822987 x1^72 x2^66+1503199 x1^73 x2^66+157805 x1^74 x2^66-561788 x1^75 x2^66-614739 x1^76 x2^66-327992 x1^77 x2^66-45537 x1^78 x2^66+79780 x1^79 x2^66+75324 x1^80 x2^66+30000 x1^81 x2^66+454 x1^82 x2^66-5811 x1^83 x2^66-2654 x1^84 x2^66-175 x1^85 x2^66+145 x1^86 x2^66+28 x1^87 x2^66+5 x1^32 x2^67+32 x1^33 x2^67+72 x1^34 x2^67-112 x1^35 x2^67-1149 x1^36 x2^67-3699 x1^37 x2^67-6544 x1^38 x2^67-4079 x1^39 x2^67+13987 x1^40 x2^67+54974 x1^41 x2^67+106347 x1^42 x2^67+120055 x1^43 x2^67+17764 x1^44 x2^67-258201 x1^45 x2^67-661809 x1^46 x2^67-974252 x1^47 x2^67-842691 x1^48 x2^67+32900 x1^49 x2^67+1615306 x1^50 x2^67+3333890 x1^51 x2^67+4185976 x1^52 x2^67+3208980 x1^53 x2^67+138846 x1^54 x2^67-4149394 x1^55 x2^67-7798810 x1^56 x2^67-8801277 x1^57 x2^67-6125875 x1^58 x2^67-492748 x1^59 x2^67+5763677 x1^60 x2^67+9779661 x1^61 x2^67+9658241 x1^62 x2^67+5506564 x1^63 x2^67-604623 x1^64 x2^67-5773699 x1^65 x2^67-7802729 x1^66 x2^67-6265788 x1^67 x2^67-2503570 x1^68 x2^67+1323238 x1^69 x2^67+3498217 x1^70 x2^67+3527224 x1^71 x2^67+2098221 x1^72 x2^67+388822 x1^73 x2^67-700723 x1^74 x2^67-928825 x1^75 x2^67-596038 x1^76 x2^67-155539 x1^77 x2^67+103746 x1^78 x2^67+146063 x1^79 x2^67+79979 x1^80 x2^67+14100 x1^81 x2^67-11715 x1^82 x2^67-9873 x1^83 x2^67-2665 x1^84 x2^67+381 x1^85 x2^67+332 x1^86 x2^67+39 x1^87 x2^67-4 x1^88 x2^67+3 x1^33 x2^68-6 x1^34 x2^68-105 x1^35 x2^68-442 x1^36 x2^68-933 x1^37 x2^68-514 x1^38 x2^68+3326 x1^39 x2^68+13140 x1^40 x2^68+26593 x1^41 x2^68+29600 x1^42 x2^68-4485 x1^43 x2^68-100664 x1^44 x2^68-248183 x1^45 x2^68-365932 x1^46 x2^68-301636 x1^47 x2^68+95265 x1^48 x2^68+837435 x1^49 x2^68+1673395 x1^50 x2^68+2092851 x1^51 x2^68+1542888 x1^52 x2^68-199794 x1^53 x2^68-2710857 x1^54 x2^68-4913557 x1^55 x2^68-5514330 x1^56 x2^68-3723449 x1^57 x2^68+138496 x1^58 x2^68+4570199 x1^59 x2^68+7521706 x1^60 x2^68+7443176 x1^61 x2^68+4185246 x1^62 x2^68-828282 x1^63 x2^68-5290792 x1^64 x2^68-7223635 x1^65 x2^68-5981263 x1^66 x2^68-2503570 x1^67 x2^68+1323354 x1^68 x2^68+3745678 x1^69 x2^68+4021755 x1^70 x2^68+2603353 x1^71 x2^68+639600 x1^72 x2^68-799344 x1^73 x2^68-1256551 x1^74 x2^68-929688 x1^75 x2^68-334617 x1^76 x2^68+101777 x1^77 x2^68+237268 x1^78 x2^68+166968 x1^79 x2^68+51212 x1^80 x2^68-14986 x1^81 x2^68-24897 x1^82 x2^68-11653 x1^83 x2^68-1163 x1^84 x2^68+1373 x1^85 x2^68+524 x1^86 x2^68+18 x1^87 x2^68-14 x1^88 x2^68-3 x1^34 x2^69-27 x1^35 x2^69-80 x1^36 x2^69-42 x1^37 x2^69+550 x1^38 x2^69+2347 x1^39 x2^69+5107 x1^40 x2^69+5597 x1^41 x2^69-3939 x1^42 x2^69-32119 x1^43 x2^69-78070 x1^44 x2^69-115487 x1^45 x2^69-87722 x1^46 x2^69+71162 x1^47 x2^69+378752 x1^48 x2^69+738084 x1^49 x2^69+917704 x1^50 x2^69+633903 x1^51 x2^69-263297 x1^52 x2^69-1594236 x1^53 x2^69-2792117 x1^54 x2^69-3099071 x1^55 x2^69-1979235 x1^56 x2^69+462066 x1^57 x2^69+3339424 x1^58 x2^69+5301014 x1^59 x2^69+5205235 x1^60 x2^69+2799112 x1^61 x2^69-1013953 x1^62 x2^69-4547824 x1^63 x2^69-6177001 x1^64 x2^69-5200152 x1^65 x2^69-2194390 x1^66 x2^69+1323238 x1^67 x2^69+3745678 x1^68 x2^69+4198811 x1^69 x2^69+2894611 x1^70 x2^69+835157 x1^71 x2^69-855572 x1^72 x2^69-1542443 x1^73 x2^69-1277151 x1^74 x2^69-562367 x1^75 x2^69+63721 x1^76 x2^69+334862 x1^77 x2^69+290419 x1^78 x2^69+122702 x1^79 x2^69-6745 x1^80 x2^69-47700 x1^81 x2^69-32773 x1^82 x2^69-8932 x1^83 x2^69+2064 x1^84 x2^69+2537 x1^85 x2^69+574 x1^86 x2^69-72 x1^87 x2^69-36 x1^88 x2^69-3 x1^35 x2^70-2 x1^36 x2^70+51 x1^37 x2^70+276 x1^38 x2^70+695 x1^39 x2^70+744 x1^40 x2^70-1316 x1^41 x2^70-8016 x1^42 x2^70-19716 x1^43 x2^70-29544 x1^44 x2^70-19248 x1^45 x2^70+35490 x1^46 x2^70+145796 x1^47 x2^70+279662 x1^48 x2^70+344754 x1^49 x2^70+212937 x1^50 x2^70-200173 x1^51 x2^70-830344 x1^52 x2^70-1409478 x1^53 x2^70-1536911 x1^54 x2^70-889248 x1^55 x2^70+523360 x1^56 x2^70+2223125 x1^57 x2^70+3394700 x1^58 x2^70+3272689 x1^59 x2^70+1609408 x1^60 x2^70-1072541 x1^61 x2^70-3631943 x1^62 x2^70-4854748 x1^63 x2^70-4097323 x1^64 x2^70-1668797 x1^65 x2^70+1311802 x1^66 x2^70+3498217 x1^67 x2^70+4021755 x1^68 x2^70+2894611 x1^69 x2^70+909734 x1^70 x2^70-878319 x1^71 x2^70-1737105 x1^72 x2^70-1565951 x1^73 x2^70-793111 x1^74 x2^70-2307 x1^75 x2^70+422419 x1^76 x2^70+437235 x1^77 x2^70+230279 x1^78 x2^70+22706 x1^79 x2^70-73690 x1^80 x2^70-69723 x1^81 x2^70-29705 x1^82 x2^70-1046 x1^83 x2^70+6225 x1^84 x2^70+3307 x1^85 x2^70+290 x1^86 x2^70-253 x1^87 x2^70-59 x1^88 x2^70+3 x1^89 x2^70+2 x1^36 x2^71+16 x1^37 x2^71+56 x1^38 x2^71+63 x1^39 x2^71-257 x1^40 x2^71-1439 x1^41 x2^71-3789 x1^42 x2^71-5809 x1^43 x2^71-2791 x1^44 x2^71+12905 x1^45 x2^71+46039 x1^46 x2^71+87988 x1^47 x2^71+107065 x1^48 x2^71+52933 x1^49 x2^71-114139 x1^50 x2^71-376168 x1^51 x2^71-620623 x1^52 x2^71-658310 x1^53 x2^71-316400 x1^54 x2^71+423780 x1^55 x2^71+1328652 x1^56 x2^71+1949434 x1^57 x2^71+1822359 x1^58 x2^71+752932 x1^59 x2^71-981187 x1^60 x2^71-2670793 x1^61 x2^71-3483110 x1^62 x2^71-2907642 x1^63 x2^71-1074091 x1^64 x2^71+1251335 x1^65 x2^71+3040411 x1^66 x2^71+3527224 x1^67 x2^71+2603353 x1^68 x2^71+835157 x1^69 x2^71-878319 x1^70 x2^71-1805975 x1^71 x2^71-1730656 x1^72 x2^71-965084 x1^73 x2^71-73548 x1^74 x2^71+489426 x1^75 x2^71+583969 x1^76 x2^71+361973 x1^77 x2^71+76852 x1^78 x2^71-94515 x1^79 x2^71-121031 x1^80 x2^71-68791 x1^81 x2^71-14004 x1^82 x2^71+10033 x1^83 x2^71+9618 x1^84 x2^71+2973 x1^85 x2^71-449 x1^86 x2^71-498 x1^87 x2^71-70 x1^88 x2^71+12 x1^89 x2^71+x1^37 x2^72+2 x1^38 x2^72-26 x1^39 x2^72-165 x1^40 x2^72-490 x1^41 x2^72-806 x1^42 x2^72-120 x1^43 x2^72+3421 x1^44 x2^72+11451 x1^45 x2^72+22085 x1^46 x2^72+26250 x1^47 x2^72+7243 x1^48 x2^72-50672 x1^49 x2^72-143977 x1^50 x2^72-231580 x1^51 x2^72-234780 x1^52 x2^72-72472 x1^53 x2^72+274058 x1^54 x2^72+702444 x1^55 x2^72+989376 x1^56 x2^72+880815 x1^57 x2^72+248658 x1^58 x2^72-775154 x1^59 x2^72-1784044 x1^60 x2^72-2258188 x1^61 x2^72-1834630 x1^62 x2^72-549159 x1^63 x2^72+1118171 x1^64 x2^72+2442783 x1^65 x2^72+2822987 x1^66 x2^72+2098221 x1^67 x2^72+639600 x1^68 x2^72-855572 x1^69 x2^72-1737105 x1^70 x2^72-1730656 x1^71 x2^72-1029258 x1^72 x2^72-119001 x1^73 x2^72+529239 x1^74 x2^72+703521 x1^75 x2^72+491553 x1^76 x2^72+147489 x1^77 x2^72-103998 x1^78 x2^72-178906 x1^79 x2^72-126261 x1^80 x2^72-41887 x1^81 x2^72+9803 x1^82 x2^72+20001 x1^83 x2^72+10210 x1^84 x2^72+1113 x1^85 x2^72-1540 x1^86 x2^72-707 x1^87 x2^72-29 x1^88 x2^72+31 x1^89 x2^72-x1^38 x2^73-8 x1^39 x2^73-35 x1^40 x2^73-63 x1^41 x2^73+36 x1^42 x2^73+622 x1^43 x2^73+2074 x1^44 x2^73+4124 x1^45 x2^73+4645 x1^46 x2^73-905 x1^47 x2^73-17558 x1^48 x2^73-45192 x1^49 x2^73-70817 x1^50 x2^73-66220 x1^51 x2^73+1512 x1^52 x2^73+143847 x1^53 x2^73+320878 x1^54 x2^73+433345 x1^55 x2^73+356715 x1^56 x2^73+17428 x1^57 x2^73-527972 x1^58 x2^73-1068134 x1^59 x2^73-1305972 x1^60 x2^73-1012349 x1^61 x2^73-180391 x1^62 x2^73+910703 x1^63 x2^73+1796036 x1^64 x2^73+2045397 x1^65 x2^73+1503199 x1^66 x2^73+388822 x1^67 x2^73-799344 x1^68 x2^73-1542443 x1^69 x2^73-1565951 x1^70 x2^73-965084 x1^71 x2^73-119001 x1^72 x2^73+542973 x1^73 x2^73+770319 x1^74 x2^73+588120 x1^75 x2^73+215227 x1^76 x2^73-101682 x1^77 x2^73-232540 x1^78 x2^73-193696 x1^79 x2^73-84933 x1^80 x2^73+1813 x1^81 x2^73+32473 x1^82 x2^73+24042 x1^83 x2^73+6816 x1^84 x2^73-2018 x1^85 x2^73-2624 x1^86 x2^73-715 x1^87 x2^73+86 x1^88 x2^73+59 x1^89 x2^73-x1^90 x2^73-x1^40 x2^74+9 x1^41 x2^74+67 x1^42 x2^74+246 x1^43 x2^74+514 x1^44 x2^74+503 x1^45 x2^74-767 x1^46 x2^74-4563 x1^47 x2^74-11032 x1^48 x2^74-16790 x1^49 x2^74-13202 x1^50 x2^74+10990 x1^51 x2^74+61020 x1^52 x2^74+123396 x1^53 x2^74+159137 x1^54 x2^74+114325 x1^55 x2^74-47774 x1^56 x2^74-306292 x1^57 x2^74-561490 x1^58 x2^74-660943 x1^59 x2^74-473680 x1^60 x2^74+16797 x1^61 x2^74+663512 x1^62 x2^74+1191964 x1^63 x2^74+1326556 x1^64 x2^74+942106 x1^65 x2^74+157805 x1^66 x2^74-700723 x1^67 x2^74-1256551 x1^68 x2^74-1277151 x1^69 x2^74-793111 x1^70 x2^74-73548 x1^71 x2^74+529239 x1^72 x2^74+770319 x1^73 x2^74+623183 x1^74 x2^74+257169 x1^75 x2^74-94837 x1^76 x2^74-272753 x1^77 x2^74-257582 x1^78 x2^74-135584 x1^79 x2^74-14959 x1^80 x2^74+44200 x1^81 x2^74+43891 x1^82 x2^74+19322 x1^83 x2^74-40 x1^84 x2^74-5408 x1^85 x2^74-3142 x1^86 x2^74-392 x1^87 x2^74+281 x1^88 x2^74+85 x1^89 x2^74-7 x1^90 x2^74+2 x1^41 x2^75+11 x1^42 x2^75+29 x1^43 x2^75+9 x1^44 x2^75-200 x1^45 x2^75-836 x1^46 x2^75-1960 x1^47 x2^75-2833 x1^48 x2^75-1326 x1^49 x2^75+5770 x1^50 x2^75+20302 x1^51 x2^75+38359 x1^52 x2^75+46834 x1^53 x2^75+25349 x1^54 x2^75-41860 x1^55 x2^75-148439 x1^56 x2^75-252771 x1^57 x2^75-284582 x1^58 x2^75-178079 x1^59 x2^75+81763 x1^60 x2^75+423828 x1^61 x2^75+702343 x1^62 x2^75+756618 x1^63 x2^75+502838 x1^64 x2^75-2041 x1^65 x2^75-561788 x1^66 x2^75-928825 x1^67 x2^75-929688 x1^68 x2^75-562367 x1^69 x2^75-2307 x1^70 x2^75+489426 x1^71 x2^75+703521 x1^72 x2^75+588120 x1^73 x2^75+257169 x1^74 x2^75-90714 x1^75 x2^75-293883 x1^76 x2^75-302853 x1^77 x2^75-180799 x1^78 x2^75-35703 x1^79 x2^75+52604 x1^80 x2^75+67238 x1^81 x2^75+38690 x1^82 x2^75+6968 x1^83 x2^75-7952 x1^84 x2^75-7558 x1^85 x2^75-2645 x1^86 x2^75+290 x1^87 x2^75+500 x1^88 x2^75+85 x1^89 x2^75-19 x1^90 x2^75-2 x1^43 x2^76-20 x1^44 x2^76-85 x1^45 x2^76-206 x1^46 x2^76-267 x1^47 x2^76+153 x1^48 x2^76+1747 x1^49 x2^76+5049 x1^50 x2^76+9112 x1^51 x2^76+10249 x1^52 x2^76+2034 x1^53 x2^76-21346 x1^54 x2^76-58404 x1^55 x2^76-94088 x1^56 x2^76-100182 x1^57 x2^76-47325 x1^58 x2^76+73441 x1^59 x2^76+232085 x1^60 x2^76+358360 x1^61 x2^76+369410 x1^62 x2^76+215460 x1^63 x2^76-77959 x1^64 x2^76-404073 x1^65 x2^76-614739 x1^66 x2^76-596038 x1^67 x2^76-334617 x1^68 x2^76+63721 x1^69 x2^76+422419 x1^70 x2^76+583969 x1^71 x2^76+491553 x1^72 x2^76+215227 x1^73 x2^76-94837 x1^74 x2^76-293883 x1^75 x2^76-319589 x1^76 x2^76-207624 x1^77 x2^76-53119 x1^78 x2^76+57248 x1^79 x2^76+89001 x1^80 x2^76+62131 x1^81 x2^76+19152 x1^82 x2^76-8123 x1^83 x2^76-13578 x1^84 x2^76-7277 x1^85 x2^76-1028 x1^86 x2^76+1150 x1^87 x2^76+645 x1^88 x2^76+37 x1^89 x2^76-42 x1^90 x2^76-2 x1^44 x2^77-7 x1^45 x2^77-3 x1^46 x2^77+65 x1^47 x2^77+309 x1^48 x2^77+831 x1^49 x2^77+1462 x1^50 x2^77+1390 x1^51 x2^77-1034 x1^52 x2^77-7499 x1^53 x2^77-17858 x1^54 x2^77-27522 x1^55 x2^77-26841 x1^56 x2^77-4701 x1^57 x2^77+43417 x1^58 x2^77+106009 x1^59 x2^77+153733 x1^60 x2^77+148220 x1^61 x2^77+64577 x1^62 x2^77-87414 x1^63 x2^77-254178 x1^64 x2^77-356661 x1^65 x2^77-327992 x1^66 x2^77-155539 x1^67 x2^77+101777 x1^68 x2^77+334862 x1^69 x2^77+437235 x1^70 x2^77+361973 x1^71 x2^77+147489 x1^72 x2^77-101682 x1^73 x2^77-272753 x1^74 x2^77-302853 x1^75 x2^77-207624 x1^76 x2^77-59677 x1^77 x2^77+59187 x1^78 x2^77+104710 x1^79 x2^77+83530 x1^80 x2^77+34294 x1^81 x2^77-5335 x1^82 x2^77-19277 x1^83 x2^77-14269 x1^84 x2^77-4269 x1^85 x2^77+1266 x1^86 x2^77+1878 x1^87 x2^77+609 x1^88 x2^77-71 x1^89 x2^77-66 x1^90 x2^77+2 x1^91 x2^77+4 x1^46 x2^78+21 x1^47 x2^78+65 x1^48 x2^78+112 x1^49 x2^78+38 x1^50 x2^78-467 x1^51 x2^78-1784 x1^52 x2^78-3914 x1^53 x2^78-5779 x1^54 x2^78-4660 x1^55 x2^78+2919 x1^56 x2^78+18674 x1^57 x2^78+38963 x1^58 x2^78+52907 x1^59 x2^78+45457 x1^60 x2^78+5521 x1^61 x2^78-63079 x1^62 x2^78-136563 x1^63 x2^78-176641 x1^64 x2^78-149163 x1^65 x2^78-45537 x1^66 x2^78+103746 x1^67 x2^78+237268 x1^68 x2^78+290419 x1^69 x2^78+230279 x1^70 x2^78+76852 x1^71 x2^78-103998 x1^72 x2^78-232540 x1^73 x2^78-257582 x1^74 x2^78-180799 x1^75 x2^78-53119 x1^76 x2^78+59187 x1^77 x2^78+110342 x1^78 x2^78+96390 x1^79 x2^78+46767 x1^80 x2^78-651 x1^81 x2^78-23554 x1^82 x2^78-21857 x1^83 x2^78-9607 x1^84 x2^78+384 x1^85 x2^78+3360 x1^86 x2^78+2102 x1^87 x2^78+329 x1^88 x2^78-222 x1^89 x2^78-86 x1^90 x2^78+8 x1^91 x2^78+x1^47 x2^79+x1^48 x2^79-11 x1^49 x2^79-71 x1^50 x2^79-232 x1^51 x2^79-506 x1^52 x2^79-685 x1^53 x2^79-207 x1^54 x2^79+1786 x1^55 x2^79+5806 x1^56 x2^79+10835 x1^57 x2^79+13584 x1^58 x2^79+8874 x1^59 x2^79-7222 x1^60 x2^79-33550 x1^61 x2^79-60457 x1^62 x2^79-71806 x1^63 x2^79-51971 x1^64 x2^79+3339 x1^65 x2^79+79780 x1^66 x2^79+146063 x1^67 x2^79+166968 x1^68 x2^79+122702 x1^69 x2^79+22706 x1^70 x2^79-94515 x1^71 x2^79-178906 x1^72 x2^79-193696 x1^73 x2^79-135584 x1^74 x2^79-35703 x1^75 x2^79+57248 x1^76 x2^79+104710 x1^77 x2^79+96390 x1^78 x2^79+51706 x1^79 x2^79+2801 x1^80 x2^79-25629 x1^81 x2^79-28320 x1^82 x2^79-15425 x1^83 x2^79-1763 x1^84 x2^79+4798 x1^85 x2^79+4357 x1^86 x2^79+1644 x1^87 x2^79-137 x1^88 x2^79-365 x1^89 x2^79-79 x1^90 x2^79+20 x1^91 x2^79-2 x1^49 x2^80-9 x1^50 x2^80-21 x1^51 x2^80-16 x1^52 x2^80+93 x1^53 x2^80+446 x1^54 x2^80+1157 x1^55 x2^80+2004 x1^56 x2^80+2159 x1^57 x2^80+229 x1^58 x2^80-5037 x1^59 x2^80-13187 x1^60 x2^80-21001 x1^61 x2^80-22406 x1^62 x2^80-11353 x1^63 x2^80+14098 x1^64 x2^80+47701 x1^65 x2^80+75324 x1^66 x2^80+79979 x1^67 x2^80+51212 x1^68 x2^80-6745 x1^69 x2^80-73690 x1^70 x2^80-121031 x1^71 x2^80-126261 x1^72 x2^80-84933 x1^73 x2^80-14959 x1^74 x2^80+52604 x1^75 x2^80+89001 x1^76 x2^80+83530 x1^77 x2^80+46767 x1^78 x2^80+2801 x1^79 x2^80-26286 x1^80 x2^80-31833 x1^81 x2^80-20124 x1^82 x2^80-4153 x1^83 x2^80+5603 x1^84 x2^80+7073 x1^85 x2^80+3798 x1^86 x2^80+606 x1^87 x2^80-644 x1^88 x2^80-429 x1^89 x2^80-39 x1^90 x2^80+35 x1^91 x2^80+x1^51 x2^81+9 x1^52 x2^81+39 x1^53 x2^81+103 x1^54 x2^81+169 x1^55 x2^81+91 x1^56 x2^81-437 x1^57 x2^81-1689 x1^58 x2^81-3593 x1^59 x2^81-5180 x1^60 x2^81-4631 x1^61 x2^81+119 x1^62 x2^81+9731 x1^63 x2^81+21918 x1^64 x2^81+31040 x1^65 x2^81+30000 x1^66 x2^81+14100 x1^67 x2^81-14986 x1^68 x2^81-47700 x1^69 x2^81-69723 x1^70 x2^81-68791 x1^71 x2^81-41887 x1^72 x2^81+1813 x1^73 x2^81+44200 x1^74 x2^81+67238 x1^75 x2^81+62131 x1^76 x2^81+34294 x1^77 x2^81-651 x1^78 x2^81-25629 x1^79 x2^81-31833 x1^80 x2^81-21771 x1^81 x2^81-5832 x1^82 x2^81+6058 x1^83 x2^81+9371 x1^84 x2^81+6475 x1^85 x2^81+1986 x1^86 x2^81-584 x1^87 x2^81-957 x1^88 x2^81-363 x1^89 x2^81+39 x1^90 x2^81+53 x1^91 x2^81-2 x1^92 x2^81+2 x1^53 x2^82+2 x1^54 x2^82-14 x1^55 x2^82-85 x1^56 x2^82-266 x1^57 x2^82-536 x1^58 x2^82-709 x1^59 x2^82-317 x1^60 x2^82+1156 x1^61 x2^82+3945 x1^62 x2^82+7317 x1^63 x2^82+9418 x1^64 x2^82+7718 x1^65 x2^82+454 x1^66 x2^82-11715 x1^67 x2^82-24897 x1^68 x2^82-32773 x1^69 x2^82-29705 x1^70 x2^82-14004 x1^71 x2^82+9803 x1^72 x2^82+32473 x1^73 x2^82+43891 x1^74 x2^82+38690 x1^75 x2^82+19152 x1^76 x2^82-5335 x1^77 x2^82-23554 x1^78 x2^82-28320 x1^79 x2^82-20124 x1^80 x2^82-5832 x1^81 x2^82+6057 x1^82 x2^82+10748 x1^83 x2^82+8559 x1^84 x2^82+3657 x1^85 x2^82-210 x1^86 x2^82-1423 x1^87 x2^82-944 x1^88 x2^82-167 x1^89 x2^82+129 x1^90 x2^82+61 x1^91 x2^82-6 x1^92 x2^82-2 x1^55 x2^83-11 x1^56 x2^83-28 x1^57 x2^83-25 x1^58 x2^83+67 x1^59 x2^83+360 x1^60 x2^83+899 x1^61 x2^83+1518 x1^62 x2^83+1725 x1^63 x2^83+799 x1^64 x2^83-1793 x1^65 x2^83-5811 x1^66 x2^83-9873 x1^67 x2^83-11653 x1^68 x2^83-8932 x1^69 x2^83-1046 x1^70 x2^83+10033 x1^71 x2^83+20001 x1^72 x2^83+24042 x1^73 x2^83+19322 x1^74 x2^83+6968 x1^75 x2^83-8123 x1^76 x2^83-19277 x1^77 x2^83-21857 x1^78 x2^83-15425 x1^79 x2^83-4153 x1^80 x2^83+6058 x1^81 x2^83+10748 x1^82 x2^83+9474 x1^83 x2^83+4767 x1^84 x2^83+382 x1^85 x2^83-1714 x1^86 x2^83-1550 x1^87 x2^83-577 x1^88 x2^83+102 x1^89 x2^83+201 x1^90 x2^83+56 x1^91 x2^83-13 x1^92 x2^83-x1^57 x2^84+6 x1^58 x2^84+29 x1^59 x2^84+82 x1^60 x2^84+132 x1^61 x2^84+90 x1^62 x2^84-198 x1^63 x2^84-858 x1^64 x2^84-1809 x1^65 x2^84-2654 x1^66 x2^84-2665 x1^67 x2^84-1163 x1^68 x2^84+2064 x1^69 x2^84+6225 x1^70 x2^84+9618 x1^71 x2^84+10210 x1^72 x2^84+6816 x1^73 x2^84-40 x1^74 x2^84-7952 x1^75 x2^84-13578 x1^76 x2^84-14269 x1^77 x2^84-9607 x1^78 x2^84-1763 x1^79 x2^84+5603 x1^80 x2^84+9371 x1^81 x2^84+8559 x1^82 x2^84+4767 x1^83 x2^84+577 x1^84 x2^84-1805 x1^85 x2^84-2056 x1^86 x2^84-1038 x1^87 x2^84-59 x1^88 x2^84+318 x1^89 x2^84+214 x1^90 x2^84+27 x1^91 x2^84-21 x1^92 x2^84+2 x1^59 x2^85+4 x1^60 x2^85-5 x1^61 x2^85-45 x1^62 x2^85-137 x1^63 x2^85-263 x1^64 x2^85-334 x1^65 x2^85-175 x1^66 x2^85+381 x1^67 x2^85+1373 x1^68 x2^85+2537 x1^69 x2^85+3307 x1^70 x2^85+2973 x1^71 x2^85+1113 x1^72 x2^85-2018 x1^73 x2^85-5408 x1^74 x2^85-7558 x1^75 x2^85-7277 x1^76 x2^85-4269 x1^77 x2^85+384 x1^78 x2^85+4798 x1^79 x2^85+7073 x1^80 x2^85+6475 x1^81 x2^85+3657 x1^82 x2^85+382 x1^83 x2^85-1805 x1^84 x2^85-2190 x1^85 x2^85-1344 x1^86 x2^85-223 x1^87 x2^85+383 x1^88 x2^85+402 x1^89 x2^85+161 x1^90 x2^85-11 x1^91 x2^85-29 x1^92 x2^85+x1^93 x2^85-x1^61 x2^86-7 x1^62 x2^86-13 x1^63 x2^86-11 x1^64 x2^86+33 x1^65 x2^86+145 x1^66 x2^86+332 x1^67 x2^86+524 x1^68 x2^86+574 x1^69 x2^86+290 x1^70 x2^86-449 x1^71 x2^86-1540 x1^72 x2^86-2624 x1^73 x2^86-3142 x1^74 x2^86-2645 x1^75 x2^86-1028 x1^76 x2^86+1266 x1^77 x2^86+3360 x1^78 x2^86+4357 x1^79 x2^86+3798 x1^80 x2^86+1986 x1^81 x2^86-210 x1^82 x2^86-1714 x1^83 x2^86-2056 x1^84 x2^86-1344 x1^85 x2^86-320 x1^86 x2^86+400 x1^87 x2^86+541 x1^88 x2^86+318 x1^89 x2^86+60 x1^90 x2^86-51 x1^91 x2^86-30 x1^92 x2^86+3 x1^93 x2^86+3 x1^64 x2^87+12 x1^65 x2^87+28 x1^66 x2^87+39 x1^67 x2^87+18 x1^68 x2^87-72 x1^69 x2^87-253 x1^70 x2^87-498 x1^71 x2^87-707 x1^72 x2^87-715 x1^73 x2^87-392 x1^74 x2^87+290 x1^75 x2^87+1150 x1^76 x2^87+1878 x1^77 x2^87+2102 x1^78 x2^87+1644 x1^79 x2^87+606 x1^80 x2^87-584 x1^81 x2^87-1423 x1^82 x2^87-1550 x1^83 x2^87-1038 x1^84 x2^87-223 x1^85 x2^87+400 x1^86 x2^87+605 x1^87 x2^87+429 x1^88 x2^87+144 x1^89 x2^87-39 x1^90 x2^87-68 x1^91 x2^87-23 x1^92 x2^87+6 x1^93 x2^87-4 x1^67 x2^88-14 x1^68 x2^88-36 x1^69 x2^88-59 x1^70 x2^88-70 x1^71 x2^88-29 x1^72 x2^88+86 x1^73 x2^88+281 x1^74 x2^88+500 x1^75 x2^88+645 x1^76 x2^88+609 x1^77 x2^88+329 x1^78 x2^88-137 x1^79 x2^88-644 x1^80 x2^88-957 x1^81 x2^88-944 x1^82 x2^88-577 x1^83 x2^88-59 x1^84 x2^88+383 x1^85 x2^88+541 x1^86 x2^88+429 x1^87 x2^88+182 x1^88 x2^88-22 x1^89 x2^88-89 x1^90 x2^88-60 x1^91 x2^88-8 x1^92 x2^88+10 x1^93 x2^88+3 x1^70 x2^89+12 x1^71 x2^89+31 x1^72 x2^89+59 x1^73 x2^89+85 x1^74 x2^89+85 x1^75 x2^89+37 x1^76 x2^89-71 x1^77 x2^89-222 x1^78 x2^89-365 x1^79 x2^89-429 x1^80 x2^89-363 x1^81 x2^89-167 x1^82 x2^89+102 x1^83 x2^89+318 x1^84 x2^89+402 x1^85 x2^89+318 x1^86 x2^89+144 x1^87 x2^89-22 x1^88 x2^89-96 x1^89 x2^89-82 x1^90 x2^89-30 x1^91 x2^89+7 x1^92 x2^89+11 x1^93 x2^89-x1^73 x2^90-7 x1^74 x2^90-19 x1^75 x2^90-42 x1^76 x2^90-66 x1^77 x2^90-86 x1^78 x2^90-79 x1^79 x2^90-39 x1^80 x2^90+39 x1^81 x2^90+129 x1^82 x2^90+201 x1^83 x2^90+214 x1^84 x2^90+161 x1^85 x2^90+60 x1^86 x2^90-39 x1^87 x2^90-89 x1^88 x2^90-82 x1^89 x2^90-37 x1^90 x2^90+x1^91 x2^90+16 x1^92 x2^90+10 x1^93 x2^90-x1^94 x2^90+2 x1^77 x2^91+8 x1^78 x2^91+20 x1^79 x2^91+35 x1^80 x2^91+53 x1^81 x2^91+61 x1^82 x2^91+56 x1^83 x2^91+27 x1^84 x2^91-11 x1^85 x2^91-51 x1^86 x2^91-68 x1^87 x2^91-60 x1^88 x2^91-30 x1^89 x2^91+x1^90 x2^91+17 x1^91 x2^91+15 x1^92 x2^91+5 x1^93 x2^91-2 x1^94 x2^91-2 x1^81 x2^92-6 x1^82 x2^92-13 x1^83 x2^92-21 x1^84 x2^92-29 x1^85 x2^92-30 x1^86 x2^92-23 x1^87 x2^92-8 x1^88 x2^92+7 x1^89 x2^92+16 x1^90 x2^92+15 x1^91 x2^92+8 x1^92 x2^92+x1^93 x2^92-3 x1^94 x2^92+x1^85 x2^93+3 x1^86 x2^93+6 x1^87 x2^93+10 x1^88 x2^93+11 x1^89 x2^93+10 x1^90 x2^93+5 x1^91 x2^93+x1^92 x2^93-2 x1^93 x2^93-2 x1^94 x2^93-x1^90 x2^94-2 x1^91 x2^94-3 x1^92 x2^94-2 x1^93 x2^94-x1^94 x2^94+x1^95 x2^95)/((1-x1) (1-x1^2) (1-x1^3) (1-x1^4) (1-x1^5) (1-x1^6) (1-x1^7) (1-x2) (1-x1 x2)^2 (1-x1^2 x2)^3 (1-x1^3 x2)^4 (1-x1^4 x2)^3 (1-x1^5 x2)^2 (1-x1^6 x2) (1-x2^2) (1-x1 x2^2)^3 (1-x1^2 x2^2)^4 (1-x1^3 x2^2)^3 (1-x1^4 x2^2)^2 (1-x1^5 x2^2) (1-x2^3) (1-x1 x2^3)^4 (1-x1^2 x2^3)^3 (1-x1^3 x2^3)^2 (1-x1^4 x2^3) (1-x2^4) (1-x1 x2^4)^3 (1-x1^2 x2^4)^2 (1-x1^3 x2^4) (1-x2^5) (1-x1 x2^5)^2 (1-x1^2 x2^5) (1-x2^6) (1-x1 x2^6) (1-x2^7))




Zunrefined[1][x_]:=1/(1-x)^2

Zunrefined[2][x_]:=1/((1-x)^2 (1-x^2)^3)

Zunrefined[3][x_]:=(1-x^2+x^4)/((1-x)^2 (1-x^2)^4 (1-x^3)^4)

Zunrefined[4][x_]:=((1-x^2+x^4) (1-x-x^3+x^4+2 x^5+x^6-x^7-x^9+x^10))/((1-x)^3 (1-x^2)^4 (1-x^3)^5 (1-x^4)^5)

Zunrefined[5][x_]:=(1+2 x-6 x^3-9 x^4+2 x^5+25 x^6+38 x^7+17 x^8-34 x^9-68 x^10-34 x^11+73 x^12+176 x^13+171 x^14+34 x^15-127 x^16-156 x^17-2 x^18+218 x^19+322 x^20+218 x^21-2 x^22-156 x^23-127 x^24+34 x^25+171 x^26+176 x^27+73 x^28-34 x^29-68 x^30-34 x^31+17 x^32+38 x^33+25 x^34+2 x^35-9 x^36-6 x^37+2 x^39+x^40)/((1-x^2)^6 (1-x^3)^8 (1-x^4)^6 (1-x^5)^6)

Zunrefined[6][x_]:=(1-3 x+3 x^2-3 x^3+3 x^4+4 x^5-2 x^6-8 x^8-8 x^9+11 x^10+x^11+56 x^12-24 x^13+48 x^14-69 x^15-9 x^16+2 x^17+78 x^18+118 x^19+223 x^20+23 x^21+158 x^22-182 x^23+221 x^24-42 x^25+600 x^26+365 x^27+633 x^28+324 x^29+303 x^30-31 x^31+484 x^32+178 x^33+1055 x^34+518 x^35+1055 x^36+178 x^37+484 x^38-31 x^39+303 x^40+324 x^41+633 x^42+365 x^43+600 x^44-42 x^45+221 x^46-182 x^47+158 x^48+23 x^49+223 x^50+118 x^51+78 x^52+2 x^53-9 x^54-69 x^55+48 x^56-24 x^57+56 x^58+x^59+11 x^60-8 x^61-8 x^62-2 x^64+4 x^65+3 x^66-3 x^67+3 x^68-3 x^69+x^70)/((1-x)^5 (1-x^2)^3 (1-x^3)^6 (1-x^4)^9 (1-x^5)^7 (1-x^6)^7)

Zunrefined[7][x_]:=(1+2 x+2 x^2-2 x^3-12 x^4-20 x^5-10 x^6+38 x^7+124 x^8+202 x^9+186 x^10-2 x^11-312 x^12-494 x^13-82 x^14+1364 x^15+3935 x^16+7080 x^17+9761 x^18+11190 x^19+12188 x^20+16284 x^21+29980 x^22+61276 x^23+117046 x^24+200524 x^25+311834 x^26+452462 x^27+634771 x^28+891852 x^29+1284256 x^30+1896942 x^31+2828447 x^32+4174570 x^33+6021068 x^34+8452156 x^35+11582747 x^36+15602230 x^37+20815499 x^38+27651402 x^39+36633392 x^40+48308938 x^41+63176460 x^42+81638768 x^43+104026405 x^44+130676134 x^45+162046094 x^46+198782434 x^47+241699563 x^48+291628632 x^49+349196244 x^50+414593302 x^51+487467350 x^52+566967546 x^53+651962894 x^54+741302716 x^55+834019828 x^56+929323032 x^57+1026404662 x^58+1124098904 x^59+1220612186 x^60+1313438250 x^61+1399593383 x^62+1476059720 x^63+1540326729 x^64+1590748212 x^65+1626630377 x^66+1647969244 x^67+1655036460 x^68+1647969244 x^69+1626630377 x^70+1590748212 x^71+1540326729 x^72+1476059720 x^73+1399593383 x^74+1313438250 x^75+1220612186 x^76+1124098904 x^77+1026404662 x^78+929323032 x^79+834019828 x^80+741302716 x^81+651962894 x^82+566967546 x^83+487467350 x^84+414593302 x^85+349196244 x^86+291628632 x^87+241699563 x^88+198782434 x^89+162046094 x^90+130676134 x^91+104026405 x^92+81638768 x^93+63176460 x^94+48308938 x^95+36633392 x^96+27651402 x^97+20815499 x^98+15602230 x^99+11582747 x^100+8452156 x^101+6021068 x^102+4174570 x^103+2828447 x^104+1896942 x^105+1284256 x^106+891852 x^107+634771 x^108+452462 x^109+311834 x^110+200524 x^111+117046 x^112+61276 x^113+29980 x^114+16284 x^115+12188 x^116+11190 x^117+9761 x^118+7080 x^119+3935 x^120+1364 x^121-82 x^122-494 x^123-312 x^124-2 x^125+186 x^126+202 x^127+124 x^128+38 x^129-10 x^130-20 x^131-12 x^132-2 x^133+2 x^134+2 x^135+x^136)/((1-x^2)^4 (1-x^3)^8 (1-x^4)^12 (1-x^5)^10 (1-x^6)^8 (1-x^7)^8)



==> data/su2slash3partitionfunctions.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Ancillary data
    "From Hagedorn to Lee-Yang: Partition functions of N=4 SYM theory at finite N"
       by Alexander T. Kristensson & Matthias Wilhelm 
         [arXiv:2005.nnnnn].                                                                
*)
(*  In this file, we provide the exact partition functions for the su(2|3) sector with N=1..5 (only unrefined versions) as described in section 4.1. *)
(*******************************************************************************************************)
(*******************************************************************************************************)



Zunrefined[1][a_]:=(a^3 + 1)^2/(-a^2 + 1)^3

P11[a_]:=-3*a^11 + 7*a^10 - 9*a^9 + 17*a^8 - 21*a^7 + 19*a^6 - 18*a^5 + 16*a^4 - 9*a^3 + 5*a^2 - 3*a + 1
Zunrefined[2][a_]:=P11[a]*(1 + a)^3*(a^3 + 1)^4/((-a^2 + 1)^4*(-a^4 + 1)^5)

P50[a_]:=3*a^50 - 24*a^49 + 114*a^48 - 432*a^47 + 1380*a^46 - 3852*a^45 + 9654*a^44 - 22050*a^43 + 46455*a^42 - 91122*a^41 + 167604*a^40 - 290730*a^39 + 477876*a^38 - 747174*a^37 + 1114790*a^36 - 1591448*a^35 + 2178627*a^34 - 2865264*a^33 + 3625988*a^32 - 4421048*a^31 + 5199179*a^30 - 5902598*a^29 + 6473870*a^28 - 6863412*a^27 + 7036587*a^26 - 6978320*a^25 + 6695473*a^24 - 6215426*a^23 + 5581917*a^22 - 4848720*a^21 + 4072484*a^20 - 3305714*a^19 + 2591626*a^18 - 1960780*a^17 + 1430189*a^16 - 1004446*a^15 + 678225*a^14 - 439456*a^13 + 272627*a^12 - 161476*a^11 + 90987*a^10 - 48556*a^9 + 24401*a^8 - 11458*a^7 + 4977*a^6 - 1972*a^5 + 698*a^4 - 214*a^3 + 54*a^2 - 10*a + 1
Zunrefined[3][a_]:=P50[a]*(1 + a)^10*(a^3 + 1)^6/((-a^2 + 1)^4*(-a^4 + 1)^8*(-a^6 + 1)^7)

P119[a_]:=-a^119 + 12*a^118 - 81*a^117 + 447*a^116 - 2245*a^115 + 10281*a^114 - 42579*a^113 + 159753*a^112 - 547051*a^111 + 1725567*a^110 - 5059200*a^109 + 13898775*a^108 - 36026241*a^107 + 88624320*a^106 - 207934446*a^105 + 467258123*a^104 - 1009227471*a^103 + 2101571916*a^102 - 4230187532*a^101 + 8249361311*a^100 - 15616556031*a^99 + 28748010900*a^98 - 51540963335*a^97 + 90117449609*a^96 - 153851689697*a^95 + 256745670303*a^94 - 419212802912*a^93 + 670314219639*a^92 - 1050463176605*a^91 + 1614567602124*a^90 - 2435517773581*a^89 + 3607846304385*a^88 - 5251294696889*a^87 + 7513921746687*a^86 - 10574294550046*a^85 + 14642226601377*a^84 - 19957485272138*a^83 + 26785899456468*a^82 - 35412371913499*a^81 + 46130450502546*a^80 - 59228341185713*a^79 + 74971547791245*a^78 - 93582681817229*a^77 + 115219372667841*a^76 - 139951586346017*a^75 + 167739985166007*a^74 - 198417185044514*a^73 + 231673848532713*a^72 - 267051456642607*a^71 + 303943314629226*a^70 - 341604867423755*a^69 + 379173756543973*a^68 - 415699287734176*a^67 + 450180165912039*a^66 - 481608567973692*a^65 + 509017950152002*a^64 - 531531499520656*a^63 + 548407903294818*a^62 - 559081159574919*a^61 + 563191500065932*a^60 - 560605112096041*a^59 + 551421182960739*a^58 - 535965762700938*a^57 + 514772960887307*a^56 - 488554957032088*a^55 + 458163123664818*a^54 - 424543158233922*a^53 + 388687447869302*a^52 - 351587927690533*a^51 + 314192452670060*a^50 - 277367222689209*a^49 + 241867144041131*a^48 - 208315251821357*a^47 + 177191537454161*a^46 - 148830797070879*a^45 + 123428502448193*a^44 - 101053239008765*a^43 + 81663978243161*a^42 - 65130355494190*a^41 + 51254192066447*a^40 - 39790701565544*a^39 + 30468115169138*a^38 - 23004806317858*a^37 + 17123352015986*a^36 - 12561301072083*a^35 + 9078703897142*a^34 - 6462678098773*a^33 + 4529433133213*a^32 - 3124257835749*a^31 + 2119995313409*a^30 - 1414502861168*a^29 + 927534472219*a^28 - 597404068593*a^27 + 377701086280*a^26 - 234246213920*a^25 + 142400705365*a^24 - 84781685061*a^23 + 49389706348*a^22 - 28123045346*a^21 + 15634075731*a^20 - 8474127501*a^19 + 4471829476*a^18 - 2293557355*a^17 + 1141116963*a^16 - 549519645*a^15 + 255477349*a^14 - 114322987*a^13 + 49066893*a^12 - 20113284*a^11 + 7834303*a^10 - 2881513*a^9 + 992986*a^8 - 317409*a^7 + 92881*a^6 - 24438*a^5 + 5635*a^4 - 1095*a^3 + 168*a^2 - 18*a + 1
Zunrefined[4][a_]:=P119[a]*(1 + a)^18*(a^3 + 1)^11/((-a^2 + 1)^6*(-a^4 + 1)^8*(-a^6 + 1)^10*(-a^8 + 1)^9)

P219[a_]:=2*a^219 - 24*a^218 + 150*a^217 - 687*a^216 + 2532*a^215 - 7622*a^214 + 18192*a^213 - 28095*a^212 - 18846*a^211 + 384119*a^210 - 2043092*a^209 + 8200647*a^208 - 28506872*a^207 + 90136047*a^206 - 265529534*a^205 + 739021299*a^204 - 1960952862*a^203 + 4992313742*a^202 - 12251934946*a^201 + 29090750179*a^200 - 67021492144*a^199 + 150181602341*a^198 - 327966494062*a^197 + 699183451474*a^196 - 1457272344150*a^195 + 2973292585913*a^194 - 5945339429486*a^193 + 11662699696074*a^192 - 22464749444426*a^191 + 42524851466489*a^190 - 79167865820208*a^189 + 145050086590966*a^188 - 261711857644604*a^187 + 465282766670450*a^186 - 815513853296920*a^185 + 1409879876595478*a^184 - 2405301761369398*a^183 + 4051167995397970*a^182 - 6738888363216924*a^181 + 11075323239761766*a^180 - 17990251464292736*a^179 + 28891752181177161*a^178 - 45888186685044488*a^177 + 72101603399981151*a^176 - 112105087617105716*a^175 + 172526074041967690*a^174 - 262869138213618516*a^173 + 396625444595574274*a^172 - 592751911378269648*a^171 + 877621202529491575*a^170 - 1287563607920769722*a^169 + 1872143262084401537*a^168 - 2698333158800871314*a^167 + 3855774958410450591*a^166 - 5463329046375327454*a^165 + 7677135813142078930*a^164 - 10700418130893679280*a^163 + 14795254844033888844*a^162 - 20296542305629515144*a^161 + 27628332451051711158*a^160 - 37322687591405007246*a^159 + 50041121195034024127*a^158 - 66598596591648311800*a^157 + 87989930523353796035*a^156 - 115418293258981011288*a^155 + 150325313658525312323*a^154 - 194422086108577540578*a^153 + 249720144027535183787*a^152 - 318561215033995018820*a^151 + 403644320326558294151*a^150 - 508048532004716530822*a^149 + 635249479481392615775*a^148 - 789127507977673895560*a^147 + 973965268700824664959*a^146 - 1194432467343841307606*a^145 + 1455555551537458778162*a^144 - 1762670275499950914106*a^143 + 2121355381309253820590*a^142 - 2537346060191696586264*a^141 + 3016426444463479693420*a^140 - 3564301083772254041572*a^139 + 4186446217692800022265*a^138 - 4887942587889187143904*a^137 + 5673292577712617525789*a^136 - 6546225501830135462900*a^135 + 7509495942127898282579*a^134 - 8564680973110287106266*a^133 + 9711983010012687908346*a^132 - 10950045641493818355742*a^131 + 12275790284334585403264*a^130 - 13684281584156305817122*a^129 + 15168629350902642205977*a^128 - 16719934202081674836452*a^127 + 18327283235450884406791*a^126 - 19977800691628951282574*a^125 + 21656757031759048719620*a^124 - 23347737857835118628074*a^123 + 25032872073248422849126*a^122 - 26693116311698325916128*a^121 + 28308590468237746417862*a^120 - 29858956808889557894326*a^119 + 31323833193340846151800*a^118 - 32683229032466792864050*a^117 + 33917991332022142409124*a^116 - 35010247094294415148428*a^115 + 35943828076928615073159*a^114 - 36704663914625114227796*a^113 + 37281130485885450774921*a^112 - 37664341549039693949850*a^111 + 37848373626394831944321*a^110 - 37830416215547259214634*a^109 + 37610842149379677164423*a^108 - 37193195609129002732248*a^107 + 36584098370301270860985*a^106 - 35793077629588476022634*a^105 + 34832321644108503099511*a^104 - 33716371755291345410982*a^103 + 32461761576897076371948*a^102 - 31086615621027813911976*a^101 + 29610220825736310827705*a^100 - 28052584855872848308116*a^99 + 26433995088068744751846*a^98 - 24774591494395132165644*a^97 + 23093965619546918282337*a^96 - 21410796239335735634740*a^95 + 19742530490995746367448*a^94 - 18105117097113399443172*a^93 + 16512796127303069195292*a^92 - 14977947430061863450710*a^91 + 13510997729804418484311*a^90 - 12120384325272003570520*a^89 + 10812571585314297039960*a^88 - 9592114928789169935084*a^87 + 8461765863352292926140*a^86 - 7422610850856160918880*a^85 + 6474236361964561367603*a^84 - 5614912379078550051702*a^83 + 4841786845007190822122*a^82 - 4151084030963584205882*a^81 + 3538300512394591016041*a^80 - 2998393295655823665022*a^79 + 2525955612825460909697*a^78 - 2115376910790797764336*a^77 + 1760984579551449621137*a^76 - 1457165929046682776448*a^75 + 1198469815473049512692*a^74 - 979688096244201217676*a^73 + 795917751022202593912*a^72 - 642605026164886553194*a^71 + 515573347358307960065*a^70 - 411036999432790075526*a^69 + 325602708589356093589*a^68 - 256261291301205541158*a^67 + 200371475926476288280*a^66 - 155637873605220853024*a^65 + 120084894418056109635*a^64 - 92028189184081714588*a^63 + 70044963545965926348*a^62 - 52944272040991502928*a^61 + 39738167534810912389*a^60 - 29614363948021564584*a^59 + 21910874175252359874*a^58 - 16092914127579379600*a^57 + 11732219975769492549*a^56 - 8488808970746705154*a^55 + 6095123608420031384*a^54 - 4342432176156845142*a^53 + 3069313136242999399*a^52 - 2152023193716370652*a^51 + 1496536048927145538*a^50 - 1032037578922023128*a^49 + 705670622128850315*a^48 - 478336057806447026*a^47 + 321374272149177215*a^46 - 213970570221209212*a^45 + 141148207073137354*a^44 - 92232406413912908*a^43 + 59687266290747554*a^42 - 38244339762038446*a^41 + 24256665743967805*a^40 - 15225020211156562*a^39 + 9454195074094321*a^38 - 5806310696014032*a^37 + 3525701078271770*a^36 - 2115978491768162*a^35 + 1254695306605773*a^34 - 734777713540100*a^33 + 424796905083546*a^32 - 242335858951510*a^31 + 136349381738380*a^30 - 75623930119710*a^29 + 41322700522933*a^28 - 22231745079714*a^27 + 11768539755068*a^26 - 6125173287092*a^25 + 3131944398446*a^24 - 1571915405162*a^23 + 773651175990*a^22 - 372992228560*a^21 + 175946319850*a^20 - 81098925662*a^19 + 36472438624*a^18 - 15977505258*a^17 + 6805052873*a^16 - 2811909882*a^15 + 1124471053*a^14 - 433940996*a^13 + 161062416*a^12 - 57268426*a^11 + 19414379*a^10 - 6238684*a^9 + 1886614*a^8 - 531984*a^7 + 138202*a^6 - 32542*a^5 + 6786*a^4 - 1210*a^3 + 174*a^2 - 18*a + 1
Zunrefined[5][a_]:=P219[a]*(1 + a)^18*(a^3 + 1)^18*(a^5 + 1)^10/((-a^4 + 1)^12*(-a^6 + 1)^16*(-a^8 + 1)^12*(-a^10 + 1)^11)


